Trans-Neptunian objects found in the first four years of the Dark Energy Survey

We present a catalog of 316 trans-Neptunian bodies detected by the Dark Energy Survey (DES). These objects include 245 discoveries by DES (139 not previously published) detected in $\approx 60,000$ exposures from the first four seasons of the survey ("Y4" data). The survey covers a contiguous 5000 deg$^2$ of the southern sky in the $grizY$ optical/NIR filter set, with a typical TNO in this part of the sky being targeted by $25-30$ Y4 exposures. We describe the processes for detection of transient sources and the linkage into TNO orbits, which are made challenging by the absence of the few-hour repeat observations employed by TNO-optimized surveys. We also describe the procedures for determining detection efficiencies vs. magnitude and estimating rates of false-positive linkages. This work presents all TNOs which were detected on $\ge 6$ unique nights in the Y4 data and pass a "sub-threshold confirmation" test wherein we demand the the object be detectable in a stack of the individual images in which the orbit indicates an object should be present, but was not detected. This eliminates false positives and yields TNO detections complete to $r\lesssim 23.3$ mag with virtually no dependence on orbital properties for bound TNOs at distance $30\,{\rm AU}<d<2500\,{\rm AU}.$ The final DES TNO catalog is expected to yield $>0.3$ mag more depth, and arcs of $>4$ years for nearly all detections.

==> anc/destno_aux.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  119 / length of dimension 1                          NAXIS2  =                   33 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   15 / number of table fields                         TTYPE1  = 'a       '           / label for field                                TFORM1  = '1D      '           / format of field                                TTYPE2  = 'aop     '           / label for field                                TFORM2  = '1D      '           / format of field                                TTYPE3  = 'e       '           / label for field                                TFORM3  = '1D      '           / format of field                                TTYPE4  = 'Epoch   '           / label for field                                TFORM4  = '1D      '           / format of field                                TTYPE5  = 'i       '           / label for field                                TFORM5  = '1D      '           / format of field                                TTYPE6  = 'lan     '           / label for field                                TFORM6  = '1D      '           / format of field                                TTYPE7  = 'MPC     '           / label for field                                TFORM7  = '14A     '           / format of field                                TTYPE8  = 'Reason  '           / label for field                                TFORM8  = '1A      '           / format of field                                TTYPE9  = 'sigma_a '           / label for field                                TFORM9  = '1D      '           / format of field                                TTYPE10 = 'sigma_aop'          / label for field                                TFORM10 = '1D      '           / format of field                                TTYPE11 = 'sigma_e '           / label for field                                TFORM11 = '1D      '           / format of field                                TTYPE12 = 'sigma_i '           / label for field                                TFORM12 = '1D      '           / format of field                                TTYPE13 = 'sigma_lan'          / label for field                                TFORM13 = '1D      '           / format of field                                TTYPE14 = 'sigma_T '           / label for field                                TFORM14 = '1D      '           / format of field                                TTYPE15 = 'T_p     '           / label for field                                TFORM15 = '1D      '           / format of field                                END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             @Cƒ"Š8í}@Q°-[<?ÖXíø©T¯AB½ïà@2b©³Ù@dÎ~
sË|s200_good_333 d?ºÔn…À§?wOÚÑß\?v&¯¾8Ñ?p4_f§òP?æ
½ÞMP@s^Û@ß*Qº_Ó@BñBLna¶@pEQžå_?¼±îà²êAB¾¿`@7õl©JÐ@e«âpá'Ms13_good_5    s?î!æüä·­?Šuøs­m?Á§Cœ	Ž?[Ü	˺¬@C48{ØV@µL®·Ù79@ðûƺ @D")öy#¾@hëÕ·µC?´ÈƒÌ®"•AB½ñ`@2AÖ7By,@d¿µžmIs200_good_743 d?£ˆµD…?fó$ãàû%?E–X0ðª/?_DÝSù4>@ÒïKäþ@‹Žn¤Ì@ë3·ÀZt@Eióv@¹8@l¾'q7µe?Ò¾BT­¶ëAB½ðÀ@:Ñi•dñ@e»[ ²u¦s200_good_658 d?À4‰t°áW?Sxî9•™?lƒþ"ƒÛ?WÛ.ì¡ÄÎ?í'¿Èîè@_À}_ÿÔõ@îQºP`@@E!²Ÿ¬–Ë@p¿©Ê–;l?®±¯
ÊoAB½÷À@‡Ä9°èV@TS€ë€s242_good_7   d?¹=ëfGW‡?¬ÂËá,?o­ir½Ïù?\nüjÅó@÷	¦b@–º6‰Û±@é:é_5€@E¥ìà…Ó@VeÛVPÇE?²®N¸ºýeAB¾Üà@4z³Äëê@;zŽpp·s118_good_10  d?•É¥Ê¥-×?qÆG®#š?tLùÑP?sÄñ|ó¥?ð6YÞÿñ^@{Ü×e@õÁ9æ @Fä%.ü@b 
À)X?½ú|±çXƒAB½ò`@%C•Àי@H–_Q›pŠs200_good_481 s?ÆÃB$Íy?ÎòôbÕuÑ?"ßZúZ²~?©ïo‹Ð‰i@U~7Pwž
@ß'÷˜³@´æá.†0@F+ÌÕ´F@r6GtÖR?‹¯éT•AB¾@@0¦°_@VÔ¦ötájs301a_good_324d?§;óEM?"'y{ä@?A{¹¥?9'àJå=@+÷†æ³×@¯ÑN39»@íNËz€@EáÂ62ÝM@u¸Æ6Xm?¶Úæ&7<AB½ïà@O?˜Šf@ZOhvþ²K01QT7O       s@'¡Ï
H?á4¿§ÁUä?Úڏ‡QÈ¿?Ÿ™½)@2õ×ÄC»¬@˾ä
µ@ó1"‡[à@F¬u͚@p/óèVŒÕ?´—ÖðaGAB½ùÀ@nØROÏ@Xó`¡ùÑ6s301_good_1346d?šÕ¶³¯ºz?Ž"P[§éÒ?<–Ëê†@?cØÌÇO?òÞjYÚ`@sLv8O›(@êwHµàûÀ@F·ózä6@"h´.('½?Ýw@æÔIÈAB½ðà@UÝx˜@UòWZ às301_good_1171d?ÀôDùuà&?‰oGÿXãÖ?^r+ðŸÍ?7}Ý>?¯Êô.	@1À±<lQð@ðÃÖ¸1 @I…p@·Ÿ@q=&:?֘"±_AB½ðÀ@.æ`ÓÔ@B}‡­Õ1ps200_good_492 s@2¾ß}Ó6
?óéðg¦N­?àÃ×EiO?â€;uR@R`eÖ°'Š@¿'*ácӉ@æíÊ+x°À@G>â_@Z]C'v¡?ÂÑ\q…AB¾²à@6`6§1æ@8
֟?s301d_good_25 d?´•Îs¶'*?tþ¬ã%¥?qõ¥gD?|š`'°á?ò d!úãS@~±%†"²@ö^âuDêÀ@H
¤åV«@MUÇ-ôrŸ?ÕÒÝ2žòËAB½]@@ iÀ.Á
?@O%phkÍs302_good_14  l?¯ŠëA1è•?Ó"Ê"¥?VÐ*õF.?]ƒêêr?¾=Kbb@ItècÙ¯@óÏ®?½º @Gìûü2Žœ@s'Ÿ­Ô?°?ÐËTk£;AB¾›à@3h˜ƒRgÒ@:m6ä–XK14Qi1L       s@þ'ŸŸË?º±	U¢=}?¼dsŒØÌh?¸ðm^n>@D‰´¼Þ@»í¢sš
S@é;¢g'?@J™AÇ@cèՏ;,›?Û!JÙ¢AB½ÿÀ@&Î:įú@bà]äŽ3Ìs200_good_511 d@OLi'?¢"à¦ññ?²½ªûŸK?Ãbƒ"Ôm@º¿œ‰ü…@w)óaQÆ~@æóXß.€@JSH5Az@!ã:ì?͂nnԊÙAB½ðà@#JW,¤¯@M±ðb3s200_good_372 d?µó4`H†p?"Rwì›^?v J?ó?e€Ü­k?ô
Œ‹"E@kR»ÄåqÄ@ñež.Å× @JVÖ±]u@cÄÞ­n£
?Í6¡Ž¼´AB½ñ`@+eßYÇÓÖ@cÅÏ2ÏHÔs200_good_190 d?¼ë—b©ö?|€9GGÿµ?cŸÐôP"?d`¤i¨?à(W=T[@W>='¾¯@å:ë%÷Ÿ€@I†©zÙÎ@veÊyÚYì?ё4ipXAB¾Àà@2£œ&7î@;îÉ£A(zs12_good_4    d?¹–IÄ(?w­ÚØ_S¯?`­íÕ½¨M?tÛÊx?ñ^´bÒ@jÛW<즞@í¸µ¨]ßÀ@Lq+ÔZ@a®H®ùšÄ?ÚG¶¤ž(£AB½ò`@0©—Á9¥@druޘ‡ s200_good_168 d?Í#h
Ò¶o?qñßµÖ(ì?l"ïŠÝµ?b=mìÌ÷Ì?Ä*£¿[¥@(±³Ì<H@åÒLsqÀ@LkpÀ)n@fÚ±¢W?å`ÖXé³AB¾@@ Yv¬hâ@P©Ó€ÆÛôs200_good_806 d?᤬٠t=?œ¬ÌkH/'?t½0u?exv¿^Æ?ȉ÷à¡¡:@Z³á'ô1@ã¨/Ve@@Lt7?¤ä@u« Ð€<#?áU[KwªAB¾@@-æSø+}M@AˆÓ7¦$ès301_good_958 c?ç+5Š 5–?</©¤Çž?@ÅDq'?~šZ·üö@ó¾T©@z«{W4†/@ìhYy1À@P3©´éˆ@oÓÔ*I?Õàׄ>¯FAB¾¤€@#Q÷ýÄ
¢@a±ÈÒõˆñs14_good_4    d?¸´ÊJzéó?6ÅLèªñ?^aü6€é?bwµÐ¡ß?åæ­ÞÚÏ@cžf)"@ïKeØY€@O©ônI2@÷)Ý\<f?ߝx AB¾›à@*@‰Ou»±@Bª¦ÞOô¦s301_good_988 s@8'À¸ªï?ýԗх"þ?χ¨¶™€³?æk8³'"´@+Å»3šMn@˜}_#¿Ö³@îÄSê—€@Q›ƒî£JJ@u©@v£°?ÞÎXcïAB¾`@,Šn
X@B2y['s301_good_546 d?°)©¤âö'?j™žÁé?:ü3¯laí?[SÄ "§?ËñÆpϼ@D¡I·ˆ@ì4Kî@@TÌÊ0|"û@/m·¦Ù¢?â°¹bp²JAB¾`@3Óµ´|@;­1Byøs301_good_1060d?õÆ0'±¯?fª®ON¾M?}×Þuԁ?fh)s–?ÖÞžLà™@H
 ¤¹L@îªÑ?ùÀ@U†#3¹O@hgÂì¤P¨?á>¤úß>€AB¾@@-jËÇ«Þ@d }ñ:hs200_good_683 d?â}ý0ø?o>]Ñ?gjªôÐ]?[|{O0t{?Ò˜SɁ£@Làî"@êLx[¨€@Xq1ƒ'9>@dø°!TRX?äûçUpŠYAB½í`@+6Î﷕¼@c»\ÕñŒs200_good_122 d?Ôw†ùŸ¤Ã?kEIÂõ"K?Su^oªÆ?PÞ\—Þ?µsJ¿
h!@!Cþ°Ê@çéå\|€@UgM}­uš@lÕ.àZw¯?å‹
ü%AB¾»à@N°¶ŽÅ@`g;l"lßs302_good_165 c?æa!0z'›?ÎÏH÷¼$?b|Ö)Ú?T..ˆÿµp?ê3vÕÂmÚ@XÅÍ¿7/@ëlW± æ€@WCî';©)@rȏb'¯c?æ2Ù"š'AB¾Ë`@1ÑCghà@dþì^Ý©"K14X40Y       d?úk$C?"âŒàN?zÇïð"€?~ñ/üêÉ?ÃfÏv*NH@ZvP¥–Õ@ò6ö³§€@XywóK¹@]ôþQ?çÍø$AU=AB½ð`@-ñ'ú
ã@de'p•?s200_good_248 d?õ?úð¥¡@?y©
{KA?n¾áß`•Ÿ?freEl?½O[ã^U©@@f³i~_@å]ΔZu@@V;Åvø,@pÓ®åâ6a?撓r¼œ¦AB¾±`@Cb"CJ@f\rÓ÷5h7360         s@1ýëùnC?¤Ë[NœT?² )ˆÔ|A?Áj;Á€?ëÜ_Ž¨¤@zÒ³«á¶ï@ð•·%@@dN€~(ƒ@e½}eœ\È?é9èMNAB¾¡@@3æä¦ÞúM@e¶/#­ís240_good_11  d?ý§>p95·?fîþwHÁ?c×qc
Ná?f5{'æ'q?ÁTÂó•G(@2zí~‡¤]@ê]rÊsÀ

==> anc/destno_main.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  436 / length of dimension 1                          NAXIS2  =                  316 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   53 / number of table fields                         TTYPE1  = 'MPC     '                                                            TFORM1  = '10A     '                                                            TTYPE2  = 'DES     '                                                            TFORM2  = '7A      '                                                            TTYPE3  = 'a       '                                                            TFORM3  = 'D       '                                                            TTYPE4  = 'sigma_a '                                                            TFORM4  = 'D       '                                                            TTYPE5  = 'e       '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'sigma_e '                                                            TFORM6  = 'D       '                                                            TTYPE7  = 'i       '                                                            TFORM7  = 'D       '                                                            TTYPE8  = 'sigma_i '                                                            TFORM8  = 'D       '                                                            TTYPE9  = 'aop     '                                                            TFORM9  = 'D       '                                                            TTYPE10 = 'sigma_aop'                                                           TFORM10 = 'D       '                                                            TTYPE11 = 'lan     '                                                            TFORM11 = 'D       '                                                            TTYPE12 = 'sigma_lan'                                                           TFORM12 = 'D       '                                                            TTYPE13 = 'T_p     '                                                            TFORM13 = 'D       '                                                            TTYPE14 = 'sigma_T '                                                            TFORM14 = 'D       '                                                            TTYPE15 = 'q       '                                                            TFORM15 = 'D       '                                                            TTYPE16 = 'sigma_q '                                                            TFORM16 = 'D       '                                                            TTYPE17 = 'd       '                                                            TFORM17 = 'D       '                                                            TTYPE18 = 'sigma_d '                                                            TFORM18 = 'D       '                                                            TTYPE19 = 'm_r     '                                                            TFORM19 = 'D       '                                                            TTYPE20 = 'sigma_m '                                                            TFORM20 = 'D       '                                                            TTYPE21 = 'H_r     '                                                            TFORM21 = 'D       '                                                            TTYPE22 = 'sigma_H '                                                            TFORM22 = 'D       '                                                            TTYPE23 = 'NUNIQUE '                                                            TFORM23 = 'J       '                                                            TTYPE24 = 'NDETECT '                                                            TFORM24 = 'K       '                                                            TTYPE25 = 'CHI2    '                                                            TFORM25 = 'D       '                                                            TTYPE26 = 'x       '                                                            TFORM26 = 'D       '                                                            TTYPE27 = 'y       '                                                            TFORM27 = 'D       '                                                            TTYPE28 = 'z       '                                                            TFORM28 = 'D       '                                                            TTYPE29 = 'vx      '                                                            TFORM29 = 'D       '                                                            TTYPE30 = 'vy      '                                                            TFORM30 = 'D       '                                                            TTYPE31 = 'vz      '                                                            TFORM31 = 'D       '                                                            TTYPE32 = 'Sigma_x_x'                                                           TFORM32 = 'D       '                                                            TTYPE33 = 'Sigma_x_y'                                                           TFORM33 = 'D       '                                                            TTYPE34 = 'Sigma_x_z'                                                           TFORM34 = 'D       '                                                            TTYPE35 = 'Sigma_x_vx'                                                          TFORM35 = 'D       '                                                            TTYPE36 = 'Sigma_x_vy'                                                          TFORM36 = 'D       '                                                            TTYPE37 = 'Sigma_x_vz'                                                          TFORM37 = 'D       '                                                            TTYPE38 = 'Sigma_y_y'                                                           TFORM38 = 'D       '                                                            TTYPE39 = 'Sigma_y_z'                                                           TFORM39 = 'D       '                                                            TTYPE40 = 'Sigma_y_vx'                                                          TFORM40 = 'D       '                                                            TTYPE41 = 'Sigma_y_vy'                                                          TFORM41 = 'D       '                                                            TTYPE42 = 'Sigma_y_vz'                                                          TFORM42 = 'D       '                                                            TTYPE43 = 'Sigma_z_z'                                                           TFORM43 = 'D       '                                                            TTYPE44 = 'Sigma_z_vx'                                                          TFORM44 = 'D       '                                                            TTYPE45 = 'Sigma_z_vy'                                                          TFORM45 = 'D       '                                                            TTYPE46 = 'Sigma_z_vz'                                                          TFORM46 = 'D       '                                                            TTYPE47 = 'Sigma_vx_vx'                                                         TFORM47 = 'D       '                                                            TTYPE48 = 'Sigma_vx_vy'                                                         TFORM48 = 'D       '                                                            TTYPE49 = 'Sigma_vx_vz'                                                         TFORM49 = 'D       '                                                            TTYPE50 = 'Sigma_vy_vy'                                                         TFORM50 = 'D       '                                                            TTYPE51 = 'Sigma_vy_vz'                                                         TFORM51 = 'D       '                                                            TTYPE52 = 'Sigma_vz_vz'                                                         TFORM52 = 'D       '                                                            TTYPE53 = 'Class   '                                                            TFORM53 = '23A     '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             2014 QS510DES0000@Qb-wÌ3á?˜Æ²¤ÌÖ«?àᲶ²—Ô?.´þjй@+¬º¿£>ø7Ný!%@rÉ'C¬<3?¡A1ûº@`t˜NË£¬?K"Z,ÚÎ]@îòúG…ç€@ՆÊPŽ@@lö­®é&?œZÓ\FŠ@AqrÀ›¦>'¤K)@7i/l:@?´ff•"ž@ÕJû:°œ?´ff©ϼ
@Aà!_÷DÜ@<>›¶gõ@5\š¸Ï?ÕOÂtí4¿î'w€¤œ?é#u8º'x?Ø^
00h>p6óMÆl>hþ2ÝhÇ=û×jäâ·>A‹<äIŽ>C†
·0>>fz<Î5>c[}!ž
=÷ØÀ_›‰->DÄHûb>Dy¬´œq£>L#è3=ºÊ4¤xEÇ>¬æ£ëåp>o2Z="U£P!n>sàÀ©ŒÚ>npäõŒ =ñ'ÉðÕcû>fÁí?ù=îڝ‡=¹¬þ…ÈÄJResonant 7:22014 SM373DES0001@FÆ`Ý?gíõ@k‡o?ÄË0Ä26
?Ej˜¥þ@9k0>ñ›,>÷ù"7ºqû@o"çªý<2?¶±'	硍@Z‰>ÁeÎs?D|ôFo'@é˜Pž
׀@3.&"­{@C9ü©?z"¶'2ï@C0R›ˆ">¨«£2ý@7'\·o­?©ª´²hˆ¤@6h}9x?©ª´ûg2@9R+
%NA@@4HT¸@2N"=À$þڊT;¿ÕEÜ_x—]?î5üøÌ?Û<Res>yE±»|>lkX!»aw¾`D˒;m­¾<'ˆæg>9šHñ">*±‹ó
tT>`å¯Èx§¾RJ¨a&¾#¦¼Î~©>¸ˆÿOM>ôµÛ<ƒ…>Dûv–$¼>$Íé_ƽðŸ6SŠº¾Â,ô™4(>h5[ü9_>Zeëˎ¾Ozɒtž>Mc'§©4µ¾AZO<>4š§5µnClassical2016 TY94DES0002@Hm8tSï3?Uñ»»ÛèÆ?ÏtM›!^Î?	#Cã‡@9«-ª2Px>ìÕ_9W»-@qróžZ"f?¸"¸aAN@[.e'Êd©?EÆöÊ>â{@샴ÂàŒÀ@3bŽKØ×?@Bl'ý¯˜œ?dJ6 £|«@BVx†í">'¹µÉ]@6Ã}8ªâ¨? p9Ô°9@n¦wEÐ? p9ˆ°Î	@+*^øµ×æ@>…I2Ù`'@2u¡tà›À"¸€÷ÈæοÝ[ëV²˜L?0«áŽ?Ý¡õ'
ô,>wÃD¨ü>lQg­ð%¾]7x#"3™>u¢ÜK¾-M>jG'⺬¾[a""ÀÄ>a·–áiݾQ¼_Y­¾²>j¨_áÌy¢>`1¬R­'F¾Pàølíë">B‡bǼ¾[3<ø-øÓ¾P†ÉI'Ví>AC9aE¼t>z½k^¤?>p¼ä.̾a	ã}GU>cKHd¾Ts-™¦*€>EÄoÞm¶Detached2014 TF86DES0003@D6µ£À?€E
¨—4?´	XT¨R?8K^µTZÊ@@&Vuߊ?"
Ð˝@&@Z™¼|>É?ÕêB=u¡@PEdmñIŒ?K]
l[*@Ó}Þh²Ü€@Z±É
¢¯@B¡²{'à?Œ&>rÔÔÂ@EÛõ?ÄU>³O"ò/Ó@7
Ù<­gÑ?¦'0UˆÖ@­
8®8?¦0r‡	@=…>Éêà@;?ˆN¼;À,NýÍúO*À>.Œ²ˆôA?âÉ¡íù¦?æz@ÛÔðO?ÂG+B­â>¾è&'Dˆ¾°íÚüç<¾ÁÍM¼Mqs¾U÷!>@â>yv"¿3ß'>uïZN"¿>¢/'ÈÖ½>³€ûÁ†>P€ãXý·¹¾m)᜔پj¢Ð.»S>Ă'°ªfù>\g¾×|s'¾}ÅÚJêa•¾z*¼ãw'#>€͕é¾r¦sŠæ¾'Ë$QjÑb>g`vám>vd0RàªQ>†H}¯€*«Classical2014 SN373DES0004@YÎ}i:'A?á'È^¢§?ä^9z›´¿?cñþÎùõ@@<YúєÍ?:}›z³ïÔ@uÝ)Æ<k˜?»ÿ^îŸÑc@\åZo"?a׃ÛšÝ@ñ;]p)1@?ä>7ma3­@BÂä8ÁBë?ÜÛÄh‰s@GR" >i+>§Ð«¢†i:@7E"ʪNù?ªBOȊÈ@=—ñcçX?ªBRgÆ
@1®·VµÁ@;¾Ì­Æ@BZêM(@ßÀ$šp(ßæR¿î²¨J•:?ÒÃG£³î{?â*,ΐl¤>¬H_kïì>²IE:•m[¾–xhé0Ót¾°ÂŠI'`:¾µ¿‡ª;m>š‡N <J>·§Ú=Þݶ¾±0ŽA¾µlÀ`•¨¾»Ê¤™:y¤> ôÿ€÷{>Ü/^¿Ó>šÞ¯òå×>¡oÆfƒ´õ¾…CcÜ™">»"ýlg;A>Á²¸œÚi?¾¥co¸é8ø>ÇK¨`}¾«å¬(œ¿>Ü:òγDetached2014 QT510DES0005@C¾œYÆìx?‡D>+r?̓ÙlÊ|?-̐6
<š@<»FÓd¼V?Ì~"h>é@oU͑ð?¢Z¤C©?ó÷ˆ&,k`?>ëùÌwäº@èIËY£@‰&¿ø]u@>¬Nº$LŠ?'ÝÁ46¤@@°†Ûy ¡>¹"™É@7qQï?¬"ÿÆ:é@‹ÇM]V?¬…ûXV$	@¦âñ
‰@/tE°³âÀ1]³ñÜVÀ6 âPg…7?ñÜË܂´?Ñ;
µitœ?Ô÷W^ÍW÷>£åªŸ˜¾¦þGøÌvð¾®H~ Ü×>t	!ñôj|¾a5þCB¾eAiÏÌÒ>ªóÕU,"¦>±›º@ü>Z¾wn]¦ô>cï^ð$Ob>h–q´TZ÷>·ó뻝¾~œGÏ«‡‹>jyâæ§>p¶¾Dù>PÆð<Óp‹¾IKH§ž×û¾P5Rûe¬ó>Hɯ¸¿>P*Ÿ6>TÌGñìResonant 3:22014 RJ70DES0006@Gn'XY	b?þÂ驦?È+½_Åv? ¢`Xh@:zX'C¶¢?	³àšÞlƒ@q?+–6?ç—d±¬@>áêÒ¤+?WèºÚ:r@ìNÙ¬v@d¸à@CÕÒ\Ü?ˆb>Ê7‰­@Cee»P5>¶æ}USÎ@6ñ©Ükö‹?¦×*/Ìí@fÑ÷v(?¦×4Wãá@(ƒS–d@4MÄÄŒÀ2`CRæZgÀ:]ïÎé¿?ìéˆ]
ñˆ?âf' †š?Óî
½êb>´BODÅ'¾²#´ów«U¾º_<Yñ}¦>²Kc7®E¾°Á´Ú'¸¾¸;]`T¯v>°F]ûK>	>·¦<ÙZ'y¾¯ÔÃiÏÖ>­ÆM³‰>µ
Dâ>Á/bÓ«à·¾·NAÅ0Ñt>µNPŸ¹nÌ>¾Ó*ÊÎñ>·M0ö{ø/¾µâq²ñæ|¾¿uV^Qb>´•·–X>½"L̞¯³>ÅA¹bH=Classical2014 RL74DES0007@Gd`ü†Sv?ƒÃYEÜ?Ê©ÏáX­?<OœÌ~$!@>Fút¿2??%êg
í
Õ@#åIíéÓ?´ñݺÅ@bÅCRûÐE?IE¾IÁB@öܔ¢] @B¸À_ó¥Ÿ@B…ÚÌj]?œm»'ï¿¡@IahÒ>‡ÒSµÑ@6Ü!߽з?¦ ÍÉÓ\e@\—¬õzd?¦ Î
§ \	@7·ÓÔïu@Bž²2L5=@@
•ÈØÎÍÀ'+Þ¨Ô߿䔤àûœX?á.€	ÜÏà?ÁC&5·
>{œÂ…çX>wjý^Ðq‰¾aΪU%§¾S¬0¹dÓ¾I¬œ¼p>7³c_#U>säÚ鍾^65®¡¾IHZª^õ¾?"^Y‡k>/'_v>G¨uˆl¹>7¤h:º>/±%îf4¾N¯÷æ>àäú¹>~%A9˞6¾g	PlfQª>yr²\È,"¾cmbàäµ>MºŸ™ÑÊhClassical2014 QU510DES0008@DrQ€Jï?Q"ݯ,Ï*?ª¡oþ>?'e.®m–‡@E9Þ,?»ˆ©\·@^KAÉè?Û>ܜº\T@U#"Œ¾ó?Bøª?'y@ÏåaÌ"@_Ž˜úÐôÍ@CbÀu÷?~¸€Ô*@Eq{ۖÔ>‰ò½Ð;¦@7*l9ðdø?§rùʹ@aK¤½8?§rúé É
@7ÉPº‰^@?Ë£ó^id@-3®{
PÀ8·:"运3!‰@&l?êX¦ ^?Ûá"^ò¹[>roq̺">`"9öKñá¾muý{šË;SþX⚝¾@@
'0X>Pê9ßé/'>M২ºµ"¾Z|:øc¾?žÄØa¨Ì¾(÷ ,!‹¼>:ôøs'd>gÐd8Q>QE:h°ö>;"°¢o ¾L³UÐ8]M>y{Õý*W>fô¹—î;tröSÕm3>T¸Á¸°•¾bkIÍ<Y>pkôn"þClassical2014 SO373DES0009@DèÝQO²%?n¦ø	Ÿj?ÀN¹¤ùõ?/Óx£9X@9üŠÛ¾?©Áö¦ô@ih‡àèT^?ÁÊ`Sñ²@`Ÿ¬ÒbÞx?>½Ö<J'W@è$;™Û6À@:jy#Od@B>å…*«?‹8ßØK£Ÿ@B¬˜Vûh;>³m"ì/@6·c‹k5?£
ÓC_–@ù|j!ã"?£
Ó¡} "@.žmTõÆ=@@ö˜¶%_I@'KýïuÀ%Óe¦ÈG¿ÌX±Þ-Ì<?ð¼î^û€w?ÅxÒ®]Ì>z4•«ô>c0Â^4о`¹§@ÝM]>t½Â$Ç>^"¬@N¾Y‹]´'©R>LEs%ÿÁ›¾H|n$~Ä>_yóô >GÇ¡¼=(â¾D±î†Û>E]-€oó¾Y}€»"•¾Cj'(ô>@3Ùÿfo>~€4Á>°>e'¼£äü1¾c"a~ûf>NŒÛ6ƒI)¾K"Ka‡…>HÿKÜ'5¢Classical2014 RM74DES0010@PÄsI'¤x?wìmØ }?Ö¥tó\4?2'¤ý¿÷x@@<h,ôÓG?9S½îû¹@qЊ¸´l?¸¸~º'Å@b¯(èÉnâ?N«jõ…¬@ï‹Ö•@@6"\¿'Ð@E«`ŽUùS?žWÀ	ZR@EóíB[r|>"VoGt1@7W$©™6?«BñRd.À@»ëÚË?«BñÊÈ\	@7Ž#\UÄ#@9@ðÿý"õ@A]£ì"ÚÀ$ܼvý¿í&ÀWò?â
1ìBGX?ʀ'‰•Q>zµ(‰&>'xüS¾g	~ÚµŽ>S"Ãà¿á¸>^äAbÖ4¾Aޒ¶/³f>‰˜w-e'¾oåÀ0ä£>^Y…·(>g‡O'%Q¾Ke7™¬>Sø—H¦Ï¾A}p=ÀvɾKœ|ÅéD9>0Cø,ô|À>y}5PÅé&>o9ÏSL.¾eÔ­ªûmÝ>‡å÷~å-Œ¾måÝUt´(>RÉiÛ>(ÇResonant 10:32014 SP373DES0011@C¾•kº–??kÙ×ÒˋF?Ô©[õÖ?°3=o@8t¤Qð?·Åò²Ô(@s|2Yñó?k²Y©øx²@cÛ7‰©?3Z®Ÿöµ@ðüòšþÀ?ñSߥª}=@:½Ž1ŒªV?|áus×7t@@÷S>­€ú>€ÎÆÞª ß@6UÂÿ]"ù?Õ 4n¦@êÖ·Ü?Õ fP—í@:gIt±R@=­ö@@0‹!ÄK¾ÈÀX,L°5¿ê#y	M¸?édK6æ?À›c5+ >P¢s>Ô=º>B½yúà/¾$ô·2:n><>Ïã®>1žÅbÓ6Ò¾óµÕ>5(=7L-依òû_«E>0®Ùsf>$™}"-"A¾<\ÐZK=úãêµÏW¾Æʀ†Ž9¾2ê`XU=çX«ÓSgª>Jæwù€À>=´ô3%þ'¾ ÁQálê>0‡ßè	𨾇>åd"§=õHËý£Resonant 3:22014 WY555DES0012@K{È·JŸƒ?"ú
ä5e+?× 0}úÎê?,%]ËÌEÂ@BÉü»»¤Þ?2eî%Ô@i|$Ò·?—â+P@‹b@Zr\gɺ¤?B找x@åÞqtSJ@@4<íÚîy@AyÞ &ÿ?'g¦
Úþ@D'ùD_">˜ÈÂ\.d¯@72Ô/«}?¬Züê‡F@HëÚ×Åü?¬Zý'œã<@:._/9@@4
X;ä@*—¿jpÖQÀ5>­ìtb"?¨6,uKºl?ñT˜}Lä?ÈóðZ$ê>r5+pp>yÄÁ4Ô49¾…¨;U|ÑtæÅ>1o¯§Ô>Nȶ`ãÕ>dÃ;>²9 ¾qp'\t¾@
¸~µŽ> Ì;Q>6{í?9ÝJ>}Qê–Ê">M)îPÚj¸¾'}{h9n¾D^©Û0†>aöWùBM>IÎ|u ¾XLé¼î¾é>5Þ÷t¿#¾Amúb¢ç>P|ËéãdDetached2014 VW37DES0013@E
Žq3Gu?Q´
œá÷@?Àý=ÙP:~?Ó;ûIPs@HdxŠÏ#ü>øÛ^µÏ@oíNMyy?«m§äÛô@^±¸BŠ?(,Ìœv%@éí…¯Y€@&XálŽì@B?›šÀ'†?h¹"ÈÈ@B=·0%?>t*Vñ@6¢P»9X¶?ž¤SδjL@öZL¶Žø?ž¤TH	s@DTÝ]@0ôsÁN<­@;\*;¶¸FÀ1ø½Vý1¿å^sî}ë?èoY`>~?Ûµ ŠNf:>:bBçlê>DÄæØ_µ¾<''Žç}•½àò—	£Ó>¼úûÕ'=¥ÔE­Z{">PdéÐT͝¾F"Ë]w®"=ß³‰š¥b¼>|P˜Ö½"½õ¸*»*æW>>ür
ÙO=Ô>…CÈï¾ZwGœ‡Y=̊Ë.ä€k>/±Þâ>8Þ`ÙL»í¾1>A·mê>C¸\n:¾:Þ^Pi>2lZȾÉClassical2014 SQ373DES0014@GíÏq«˜?¿4¶¥]?ÄK¾­É?=¸•õLqÖ@=èɘp/§>ÿKü'ÐàJ@u8kÛÉ*û?²òibŒä@@`fý"K?C߆/Þÿò@ñȇ僫 @$sòñÊ@Ca²³mý?›ý±µ—0µ@D¿ùlHw(>'ë
Ðc´@74šBRÙ?¥c;gúË6@þ
á00?¥c;ݕ@3Õ½O†Ï@8¿-ï̳A@@oy}ÿÿRÀ ÷°"v=z¿é~X‡.8?à"ˆ¥•?Ö9*´RB>sÏ&ãç_>zy#Q¤¾\"Dª›X¾`g³þÒ¾d-T>"qt>G†ùÅD#>1¢ž£«¾bÍùFêO¾dG•RP—k¾i`éLSZ›>M°Æ™9Hò>D›ýüUÐ9>Gº	A|Û>M§û*®"å¾1=¸E>	>t[r˜)>zªj"==y¾]Q›zÌb>ys<~¾c3Ñe>>E#µÈ†×ŠClassical2014 SR373DES0015@O@"ü(Ô?–*'+Ðæ?؎ËÎÚÈ?6!ßÀû6ø@AʶŸ;Á?*HõJi2@jÍ#8.²7?´
˄"@d·êqH"?Fÿ¨œÅ @èâì™À€@-S:ðòn@CB\ÜÖr?¡ä'[ݜ@CÇ´1µç> ÷U=[ÿŸ@7‹=þý?°ÕóòÔ—@.òÀ.?°ÕôlÓ@-uÓ³%c@7Çåë e @>¼Ù°qX‰À#N\0¦_\¿éÝÓóq?êƒlÈÑf忧°r…Ïfa>ŒÎ£	Ð-Ê>'ñm¯˜"J¾xå!çÐ>fž€Üäæ%>r—ÔŠŒð©¾WBÏÀ­eŠ>˜ñE>nª¾€b]M¿C>pOj»šH¸>zL¨é;³¾`ƒ^L,ìq>eŒI!Ü»ä¾Tþ G`¸¾`ÿ—WR >ET¿¸ŠI>yÝóâÚ>¯¿A³ñ¾fLa#+c‰>†€g§Ôe¾mv'åÑ>SXoZÄÀResonant 3:1534073DES0016@H]ÐÌIî?v2ñ³0D?аvk|ƒ~?1‰#Öµ4@:GÎkÔ6ï?34VmŸë@r$Ô;е?Äì¢ySFž@Rô¦È?FeABtà@éÎ,w¢"€@>³Vœæ«@B-… m³?'\³q˜be@B"⸱%Ï>'êꤵH¯@5ô2ô*?˜=B--ÙO@YzëJ?˜=CzÀh@7¿‡ ~?S@=Tlù@5©8±‡·ÀËpâ_¿Ú̐Ñs?êiËE?æ¢[ª¨Z>xT³ Á>qAôÜ¡¾Nêr›'*较Ý	¯à–¾|tµ¤Ë
>WÈH$½>h‹,÷x¾Eº4ý(y¾zæuÆx±á¾s>UÜ÷yK>P)†t>$òØ1å=>[ÈÓ/u.>SöÌÖñ*¾0z'@J&>—'{`Û(>'Ÿ2>Ù¾kPX~‹Šë>ˆŸÁ>aK¾c¿×•u
Ú>?Ð3/ä"Detached2014 SS373DES0017@LÒëõƒUì?}ûk|l+?Ö<TgŠf ?#Uh oÛ0@=öÏä
fQ?˜Ãâ"sÀ@u|AÚ,ë®?•¾³¯¤Î@S^‰ùW‹?;Ëlßà@ð›	çâå€@;s/;m@BÏ?pŠ{?Š®9×±_ö@D¦2!§D>†5¡h¹¦@6õŸçy[?œ¨ž'zƒe@ž4Ð1x?œ¨Ÿºk
@/`ÿªÿ›Ž@AãbCâڋ@.è¯-;EÀ+œ–áœÏ¿ÕºB':?é7\©G¤{?æh"䩃4>oÑi.æ¸>[nªýÕy¾YRS¥€>A™ŒÎX'>8'kde6o¾$ò¼ä—Ÿî>G®~À?¤ó¾EÔN>¢Ó>0¢ÄÇ°¶'>&nÅ<îê¾iìGBSï>D+cCÁ¦è¾*à‡ÈsB
¾#S2~>•hS^>W5šØj÷>D*XUÒ)w¾B]¼Ù<áq>1óÿóÊù¾/¬Té>-OðCŠ XDetached2014 YR72DES0018@C¬ãÓÐ/à?]eï0e?ÂmþÖ©§õ?&Éc)C@:Ê­-ƒ?DŽKôìY@_rêm¦1?¾%ÿoxC@V.Šz¢?KÐsŒ`x»@ԆÕ
ó@Cä)£@@׫cñP?~Øwd@F U«IŸ>Œ"¦Õý@7!h0øj?£Ý?¢"[@°:2™†€?£Ý?éö`*
@)hU&Œ@CnŠâÂ.@+ÁqÀ/%c½-¿©V´+'Ye?éx°‡r¬÷?؅ý»">'$Ç¿ä¦>hN¢Õ†^µ¾mË"ƒ¤¾bn
kÛ
¾=ijv^!R>Pœ×|Nâ>PT~œ'ZƾSóƒzŸ›L¾E‡DbCùþ	‹TÆ>3©¶ð%kÖ>X|jƒ'ú>OC;ï·þâ>)x@¬Ï¾<‹_sü0>yO'™‡\\>`#b)Ɏ¾dé5´N'%>Dó<²ÿÓo¾J"ÕקÀ>QU ´ÖhResonant 3:2523736DES0019@E(£@oz??äq"æø?Ç_ӌٞÚ>ô³ø܄å@;i¢ËŦi>áÆsAl@qž%L ï'?…_–1JwR@[Z†yZ?ÙÿïCÒ,@îF§÷îÀ?ÿ<²²ªÓ@A ´d^é?T?î›
¥@Aø¨²W¥}>[ún\Š^l@4´ãQÔ?u¨ð¸Œ-z@¡??Jx?u¨ðîte‹@@.†ÐàeH@@êk¢à@åá'ÈT_À+åXå}.¿ÉI$âõå<?ð÷€a•‡?ÖĒk…s>ð8Ž" =ìˆt ýñB½üX‹W{Z½öTmáºå‹½Å‡2 å`=ålħ¡©å=Êí3/H¿À½ÙÍ¿!lIŒ½É3mïÙ½'ùþà=¹/ôäÄ=ér!ð¬=å$¼i'¥"=´­è´GͽÔ>ËÃòkµ>÷ÖeÃô=ðŒÛdÉmf¾9‰mÛó=ÍÐÞÌu£½ÝøöKHA=ï\3]üClassical2014 YS72DES0020@Kƒ»Î¹–+?‰ü¥ÐüÄa?Ú±)'8B‹?b´…?¢°@7ðøqOÂX?
O™±>@q̦BîY>?¹ðÏÖΈ@\);´·Ú?UÖ¦:厼@íe>'þۀ@-	œ4@@

~±%?…Ëœ²Ws@@2ˆUR»¯>¶æÁö·®@7=BñÛ&?ª]L%ç@ ?¨E}ݨ?ª]F'[3@8ZD|•êà@<—OL@,bV À pÈ,ã	¿á_X]ž&W?ñX.í•î?ßhÑ·ñz>¹8QˆÏué>ªdüñý¾žkáٞ"Ú>¤0MÆíÁ>šÚw‹ï 5¾†X6'AAo>›¡›¹¥M¾Ö'°˜¨>•"dM·>Œ;É76¾w‹áD~›>'Y…ÐÏòȾˆ*Aâ9,¾€-«ÕØ'>jæáWI$Z>'‡ñ)TW>‡Øz9â«_¾tî…1ò>~þ"ŽÒÓ¾j×BUî}Õ>W±3@~‰íDetached2014 ST373DES0021@Z=SÃa½?™tÍùwkØ?à´Ø»Ï×?$š­ÈO4@E"ø >ÞÃïæÑÜØ@r"C"3U?žMZ_º';@`L+'€£í?7|ÖXgy³@𮁸) @;pUÉX@I¾e‹"?5üwü}@IûP;&r">{`®j?@6†|M‡Ôk?œ"—´ Êÿ@j¬8î_?œ"˜áÌó@Ar«Å.î@=ªvI!žW@B ½dÿ`À7CNùÑD.¿è«¹Gº¿¨?ãõÉôR¸?Øèv\'Ž>ZMÃÓUls>_¾¨
•"D¾U.Hƒ]>Í»™¾©>,ôtIðÉå¾Pp,És>c,Î	Ùö¾Y]"ü	`Ò>!¥pÕ'Ó>3ˆ¶õ°d
¾"œŠpA8>PËQDM«Ð¾q°EšE¾(b—>¸>nÎӉÙÔ>Q‡Æ¤;Ç>T¸?
"P<¾K¾öèWž>X«¡+;Ps'ë¡>F¶¤z0Detached2014 TS100DES0022@PLOöÎU?–ˆˆºh ë?Ü0}?3Sý}fíþ@<ŽÎ¶'L>örâȖP@l½Ïmf?£zJȝ—ë@`1¯pÃ]é?D8>ZU+@絝÷ZŒÀ@ìmܪW@B="í®›?  n¦­•@CÀâæÞf>''Q"ƒó@7.ÄLOÖ?©¬ò·ÃZï@W¬p¶B?©¬ó™æ@=-H]Ë'c@91 —Ž|@>@ðdÓÛÀ ²³,Ͽ㸦%Ñ$?î3BÞ €)?Ô?ÈòPßM>s e¨›tå>wcîZhÒ¾X¹ÆÓ£XÌ>Xv1ƒ¦>`Ô,€'ù¾>Åaҕä>|¤ê —sr¾^<ßõ@"V>`
 éÜ2>eäl÷Î*Ò¾D™†,>@
;"´¾>ù}h"ak¾E`€#Z>#]ÿfö¢>j:AB>oìh–´á¾Q
o¯)>s@ñ–Ì©¾T¯yÂy¤->6%íïú‹mDetached2014 SU373DES0023@K¥!™ÇK=?ˆ!ЗGj?ÙxÅëŒi-?+NMüݲæ@<&W¥<>íAîzµ
@sßOB¾›ê?—G÷ûä4@Z‹îºµ±Ù?D/k¤ð@ð4e°Z@ý4ö÷êˆ@@¤u\ª°Ë?"ç8	üÀ@Bl#ëVÄ>‰Š'èS*'@7@ö°z?¨›–°ú@6¦r†‹ ?¨›Àšl	
@/<U۔Ÿê@?嗉h{ú@+§Ý#½iÇÀ*+‡žQð¿à£ Œ"»Œ?íØJd¢N~?๤óQš[>k48}|>Væb5íP#¾W;,â¾K$½ì׆¾-²#ý'Ì>8Ô^ˆ¤¸;>Cd¥=\¾CvUAý?¾4Û]¿¼¾Y,J€å>""æQ›
>Cžèƒ€v>7°ðA;Jt>P¯¯Ñs‰¾%¬T¼÷&0>fóf®õ¤>RoR=èb¾Rÿa…Át²>?)Ll¼)›¾?žÝUç>@c5æuEResonant candidate 5:22016 SQ55DES0024@E"¬úó:?lŸšpì'?ºÙ²Ô9EÛ?8}¢8@1Š
{¹Íâ?)«s%…@_¨¦ëNqã?µˆ&o]@blzGŒ?RXmoç,@ÛV	ÎrO€@AG
^Üß @CO¹í½ÍZ?"$"3ßF@F$'>"?¹>â:¶†'8@7%s8ÇP€?§ntþØÑ@®õeéÎX?§n՞aû
@6—ÈãÊú@C>¤"@69§7a¬À'ÛŸx¢D¿×²¼îNr?ꭚ•äÙ2?Ç«†çŠZ+>…¹9 ÈÛ>y'¸y¿¾MÙÚb4j¾R]8khWX¾0ß~eØu&>%´ë§ç>m
;g&^×¾A9.6ÈhǾ?ø·Aÿ
¾
ädA>i€{Œñ>îK(ë÷> žM5ÒW>Ÿ"¢a—ͽð¥ÚÙ2òG>~‰V§v–>qž"ÔÀê¾El¥(¸[>cOŌ°*¾8!ôº/×>èғF6+Classical2015 UK84DES0025@HÆ­¢2€?kt¹'éí?ΏѨr½?La{gÉk@7—‰ôß?!*å\/ë@g'C®e?£ÍôðgÍ@@c‰ø^ãÐó?7ÀJyxµ´@çÜYײ?@@ýö–")@BÜFe â¯?€¸
o,æ@CŸFM¸It>ŒA0‡.óF@6vÇO®…b?¡m°ï>þ±@\¯éô?¡m±@$t@A?1·¡"@A"!_",	@1Sÿ^ÆÀÚ=¶ãè¿Ö"Â1ò'?ð¢#"J?¶*;c—>vPÓ¼‹õò>eÕþµ4{¾LBè†éM^¾NnÿöÁ¾0zT(:>#ÖYÊíYD>UaÎ7ׇ"¾;§û wU¾;îìf=Áü¾§=á'ìå>@kãrô<>!ñôÞ#HM>#]`E">wo‹c½ùKNfMÏÄ>\­µíŸø'>JìÒàÿ¦¾2öᇩ>9ÊótÍϾ û®~ŒÇ‡>I;ʗ|¬Classical2014 UN225DES0026@M"ÒEã'?™Hû9Ï»7?Öö£ùÇX?>U=ŸÇ0@J"-´%Á?RªӝG@t5òo²{?•™…i–³@Q,;½
i?6Âù"@@ò¼`#@ÿ"¬<ƒ@C\
³É7?¦? Fy3@GŽõsXõY>"ö"²92®@6-Qi‰×.?–ºWŸÙÀæ@àúåqc´?–ºZ¿L&@8ø³>5F@4¤ñÊí ÀtÇ¢ OÒÀDÊç­vw?×Þ6âñÖ?ëÅ!e:LV?פ.'w>X>uæ½w,f¹¾^[Þõ€x¸¾‡í
K¼7¾RÊ1íZ >GôãΊ£0>g=ÀÙH‹Ì>E,Ä©SÁà>p™F&·24>?6òÎ*¾2c,BiE"¾RÕlžëé>š$§òYè>e"9­vŸ÷¾Zœ68ö¾z\X¸ö>\ƃÇ§¾G܄Œ7n¾pƃW"÷>3yzbFIŸ>Z¯wåqº>'ÝÛÜvDetached2014 SV373DES0027@K±6©ûä@?'E%¼Ê†A?Õ8Ê!Ð&?<_"ÐLc@%sÇA}Ã?åM½å7h@jÎT¦,ìÒ?—`"Ã3@[HYn w?Z™;Ƭ @ã–îÛÓÀ@ÿP	E@B'~4Ä>0?¡æŠËå¡@F¥÷w>…L0Ã@7(€­?ªnxi'@ié?ªnx'>.ç@0"PFŸ"@A""äþWŒ@<•ç«Ó_À@
´¶3лK¿×ž>ïÆÃÿ?ë‹ý}¶Ü?Ø¡4g&úÛ>pÈ> "¤R>jì@)Ú6v>:>ð"k¾b:Öqóû¾[YãZ1Y®¾&R3;IDÉ>e¡ñLå°&>5vÿ.f¾[zŠSÜs¦¾T†ÿ)t¾ 'b8r>kZ¾ïvÓ¾'3o{Mp€¾!O¶'á½éAŠ†K€!>zo—.	>uÿXù¿>CçÔ{"cø>p¾c#¥à>?¿€‰CRœ>,X€XøResonant 5:22014 WZ555DES0028@FäÔÕ!ëÔ?wÞGB&/x?Ê7½D5HÇ?$*±I»oÌ@?ù¯Æ+À|>÷4úÛldé@r²`˜P¶R?¯ª_Ú؎º@[9T
ˆ?A¬Øÿ§Š@îa½óÑ€@(54é™Y¦@B4alNÐ?‡¹P(m›@B\Iz?8>•/ˆËG¸@6¸ç`u"? ˜C¹@>ÚÃkâ? ˜Â[ï–
@#ÍiHa•€@<XgÛ±_@41½¸õ±À(þd³e[¿àXFSLD?ì2œK8Ë?ßXp÷-¹Š>|´§p">s³j$¨y·¾jñƒ! °¾d
|>ãg¾S›wqBò>R³õTÌ·)>kÞzï1¾a-èê¾Zú7Mø+X¾I\bÃCõ÷>IÞ½d8k>WÌ+Á@^>RUíö¶;™>AnÓ3gƾAþ
Ó!>dÝ|-mK>Xïâ%aHx¾S'e™>N…RWŸ¾FßâOØa›>A¥yN–bFClassical523643DES0029@C€Ôð³©?G
-<Õ[]?ÝiláƒvG>îöíø]No@6sÒñm>­ %k'@çҍ–Ö?1~M¼DÑ=@[ÖÏy¶°Y?
$– ©@ði-͋N`?Àž¾a:l@5Æߐæ?O@¦%Â@>ÀÝ£þÌd>Tí;Gˆ†q@4l¤ÊL\ü?mQ¨3•`@ÐÄ?mQ¨PÔ D@U€¿Ô1œy@:*…c]@.§e8>ÀìÌMÛþc¿ìwP–nTÀ?åÙ†×}`?áàéÍ^ê=ð¡R8ñ1J=ãkgŽB̍½Ð¶'õQ½pÒó¼.=©áŽC= YvÁ"P=ÖǗ–eò½Ã}\l˜Yw=˜áئXŠ¾=¦',}ˆË=c#ÿƃk.=°õÕTõ¥î='ŽŒbS¶C½€
–Y×h½wEyªŸp©=ëPº'æ¬=ÞÆøÊcƽËÝ­rä±=яsB«¡½¿9w#]+á=¬åƒ¶Scattering2014 SO350DES0030@RóF?®Ê;?p%1|i`ˆ?ád—E'_>ú2*_ß K@8
Ò^-ê?	üj ˜p&@n…R|x?šw›ž*Ä¥@aŸây8Ùv?5÷ª ëç@ëƒ÷)ÒX€@ÿVü(z@ALîŒlyª?mÄdV~™
@A0õL¥:>ƒZÓºhrh@79;£4´$?¥Ñgª§@^˜zP ?¥ÑgÁÎTÖ@4Vüºëv(@;Ð-¼Ã>p@3Øn†NzàÀšÇÍ¿å~ü:r?ñÈX#d?Ð،¶!øÓ>TR='ó¿>L;Rö
ÑU¾2JÐNÿ…¾@Á*ÕmO¾3.õЍ½K>'·÷d€">CÁXÒáˆJ¾)bäЦBݾ2(¸€'§¾#};Ï†ý>Nvs|>œ™h©Þ>ÏoúQÆ>gØvS½ý¹¢Ú†ˆý>_M8ÅËÃ>U6EX8j¾<*)ÄÐ	_>MÒ5*¾33Ùzv;>¦BÁ•ZêResonant 4:12014 TT100DES0031@UoÂD¢°î?†rìF³?ãWOMµ'ñ?ÙWª'¸@6æÊúŠÄ?ž¼½‹¢e@qRFyu
? Ê2‹›@[7Hk&-?D;Ã,Á@ë²¾Ë6@@‡ZY>@@õÓ炬-?-"9ÇÅ}@@ÑŠå>"7}éo@6÷ÿª"~b?­T­÷¡@¸¸4<˜?­Tîï>°@,¸ÁÀ"ú@:ÝÉ@î@4
MsÙBÀºf'cÿ ¿äcOˆS"x?ñ´/kaó?áýZOíÓ>q¯'­Ù>j2ŠJÁbj¾Ni|ó3Ž¾Lžæ'¸šC¾9‡–ä0'Ð>1Gn)f\>cž²²¨ZA¾FŸªÓ–Êü¾@5þID »¾&ëcÐ×Fi>%91ÞÌ^>*žÒÇD\>.•¯Ôøl>]¼²±¾ZX#]>m1£BÊõ>dìì…ªÒ¾JE
ƒO">^D#"
L¾B¶*gÁË>(JŸ¢]Scattering385201DES0032@E"æø¬ñÇ?bFÛ°5¼M?²Är4¤‡?77Ì#á@å@(Ñÿi&B?"ЖlM$A@Y˜OL"«ä?×!K…¡ö@a"è
»²?Y‡ìÔ=@ÐãÔ7?¼@^–
nzC@Cÿß›kð?ÎØo'³Ï@F±!.u>"w"mÎ$?@7gZÓ®?¨hÌnOXb@Á'Áü(?¨hͪO¾
@1Êë­_åö@Cì²^õZÚ@6IM"5¿Æ¥1âR¦¿ØÉAÆf—?èåû|2{>?Ïrôx¥¹">'tRt_ng>"%/óF¾-³Ç§]ú¾n²Ïّ¾[ó—ÏG(w> ³k^•>véÃÕľ '"==¬¾]ôQ8>®Ó¾JœsÏf{:>âðb1•=Òpd՛Ç>éXÔ]¬Ë>üìÖDy½Àcà/<>/›Hf'>!x³%,¾+ÐÒp³]>s{ø Ç¾Ð=…R¾=ÔÕ \øIœClassical2014 TL95DES0033@EÆT°ñï'?…º³,ªÂ?ȧõdÑ?KÑæÇ"&@%0–JŒ}?#aBI|N@s,tFâ¡u?靜ۇy@Y:Õó±!?gƒ¤®-%ä@íõ<eÀ@b¸Z@A¯«üõp	?¦ÖIMgúT@A·2@j*">¿s$Š0c@7T—•ã˜2?ª'*3¶oL@FÅ°®½Þ?ª'7ŒƒÆ@iñ¬bÁ@?ÌdfJ¬@1'OƒRï?èH#	¯¿âw÷+xÁö?ëù"Í/0m?Ý8OâÂ'>ÑA3(E>ÄR
4yç>€FèŸð‹>ЬqØV>ÃM½2dc>zç-
ªÐ}>·ó4* ð>sKeÎr>Ãô³ObÈ>·y
™>oöo7¦<÷>0OIóE8å>î~µ­ä=>t¤BnÒbh>+] I½Äß>Õª"œ1·È>ÈȪÿ
k6>~Òz+önï>¼\ËzIb>q¶N¶µ×´>'3=œ\>!Resonant 7:42014 UN250DES0034@DL\ŠyÏ?a×lX҆?©mÁNÀYÝ?TmnÌ»@<ø­ÖR3?.®É»ËL@g=å¡Ëօ?åçޕïÍ@bƒOŒy?^fG!ΐ?@ãçþpYiÀ@`Œ`ÚY@CJHÓ?©às'$¡|@CªÄ2¸'ù>¥êŒ¦3œÆ@7'*°ðz¬?³D¿Šóm6@%h÷<r?³DÀ:"a@+ A¡¾C	@:ºܤ0t@<^?'íùÀ±w³#¿åcféû¼?ç•ú²Ô±?ÃÌÙL> ÜÁ=<> Z/©Ì\¾"#‹l¥]ú¾¢Þ<l²ƒ{¾£㊂"´>‡—†º"_Q> ›¾ 1@†¾"p›+€¾¢äÍÅÆõ¾£⑱Žœ>‡Ÿ‡•=øÀ>i0²w+>‡Žª™™
ˆ>‡Ð8ºoû¾mv"K½>«àEm@,>¬m¯ž¬F¾'pçg§U>­ËxE­¾'ɹ{×v>uÖ/2uÚClassical2003 QT90DES0035@Eóz‹ücé?†‡L†²{?¯^Hj½l?Lè¹þž~@c}O¼-?=."I$®ñ@uøˆ¢‡c?읂«Îz@a¤ŠuoL…?‡@®æR@÷1z*0o @ryŸZÅ-Ç@D›1Ò2(É?¨Ã@šß‹û@Fè+&ýó>¥?Å/u®4@7S3SúN?±tŒ A–å@亍Td?±t9|@ï=ø5 @FÏ£_3þ?Ö(=ˆjÏ$¿ò¤/
!ö¿¤ÇFQRy?ëNÄF½%?Õ|X(Â4>½Te½ßÁ¾T1ó]½žÌ¾oå¹·jߞ¾²tf¿ý-­>g÷Ó\ÖÛ>jï…é­§²=ÿËÖ¾ž*œ>œnj³5>ZŸ%«"…¾J¬Z—Ⱦa"›Œ>!í~¬Æ>f±ÞDH¾g
a£¹¾ 0½ø/+>¹NGV
¾¾aÒ·Pž¾nòE®C>pm}½7>Â5Ée>$6–#Classical139775DES0036@C«Â˜9f?u8^äøj?ȧjp/"$?2k'mèV@õruÔÙ?0þ" .Œ @j6‹ì‰\?à$+8¦àd@dQ1>£0ò?]—‹X.¼˜@ë'еÿ@@TÑL×̐<@?ç(Ý?Ž®+·q°@?¤ùÁÌÂ>»'ó—T"@5œ£?cå_?U¢ñÛð@`ç'èÜ?UĵÆL;
@>5×£&@=MÊ.ßPì@(\ÓKu†ƒ@ì]Ç-G¿Ü8¬N"Óð?ñ<½öK?ÖgYìO!;>Çr~=LÖ>®€þTsö>‰ŽŠSGƒý>슭y<n>¯ªÅˆ¯³>ŠYyS­&î>—Ó	Ïz[>sõ´Ó†o>°2ë6<ƒ>˜ºB'÷W >t"!úуq>P½ÆÚ|0>ŠõïE1ˎ>t·-ùl¹>Q@ÚZÆWí>ÆKæüг>±‹Þd04>ŒlüÞkÊ>š8Ûcúކ>uͼ†aÑ>R$8"ÞöResonant 3:22014 UO250DES0037@DðÉ=Ü®_?" ³2­5?¹axw?E²7Ä~	@<B"Ñ<?<‹æ'A¸@pP'wP?¿÷àIîƒ@h~Êô´áX?0)ax¹ªî@ñÇ=ŠP @2¶j'%@BÝT${Ç?¢•—ü¯_@CÇ$émÇS>¤Ç=à?@78q+üî?ª~žO'äÓ@ìdvtm¼?ª~ °z@"WãÞ6¦@AMÊ >@3‹Žˆ&ì%@	Ï#›Iý¿â	d	,r?êؽÿEf¤¿ÀÌ;Yg¹h>¦r,Aȓw>˜ÜŸ"Oø>p>€"±Vルv¼Ž©v1¾ˆ'~'­ƒ¾bƒ‰ð'8>‹â0Ö>aþƒú÷Xľ‹¿r–Ð!¾z´;fÜ6¾T+?'¥]>7¤Çìï)±¾bd:|Ü:ý¾Q½6H[¾*¹*
ƒËî>—ºÄŸ	x˜>ˆBw'j¦>aWð³ «Ò>xð÷d1Úü>Q½Þnðp‡>)ÉÓ·zgClassical2014 YL50DES0038@K»ƒjÎÍÝ?…hŒHY3?ÔÑÜÙ¶?bèýßg@=%sÈÇbQ?Ægƒ;iÜ@mJO£Æ~?­Ù?AÄ@_Ø~.۟??؁Uc)¢@é<»(Yh€@%·ÿW̪µ@BµúM£Å?ˆ!@9zOŒ@CëÇ-Æh>«`FÕ½µÇ@6à"ã"'?¥²^Ä7å@#vÒ©~æ?¥²b`žqô
@;²›Ça@=²*²Bå@6ÃîL>ÚÀ%[2&Û筿އv‹Ñe?ð@(ÛGÿ?Ò=¯ M>¬Ôì¿¡_4>¤¼Õ¹¾•§ˆQšü¾…FîoJ¾p¥#¹µ°†>p0‹#>ÓD®Y¾%~Iíç¾~!µ!ámò¾g¡/Z2/>g}Ñçd'>€D®šè
>o´˜#j¼c>YÍÅ5ú¾XR&°£>m4/û/)>_®†çÁÄf¾V0‹Ð®û>R¦´ÿHÒ¾Hî«f>@èi@âwResonant 5:22014 XY40DES0039@Gž¡Dˆkž?`¤´Æ¹i&?Âó+àQ*? ¦·¸@=J›—wu? gÉ5É@B×Hžü¡?·Ì'ºžã€@`™×f
Y?7Ùá؀gÒ@ú=îâp¡@C˜·Î@DsÏ¥Ñ?u哘¦@JÓyÏê>t{é"nb÷@6=Ža‰T5?'<´úJŸß@ÈéîƒêL?'<µF•@G™¦<S™Ï@H&žLiÜ3@. šä#À1ºdVçrE¿Îç»°ó4Å?è(«^/ð?ÀoŒÔþæ>eН‰[ý>I
¹øǧF¾O§'2D¾PÒÕVÄM¾/rŽ¾^€>9l·Ò'åº>-åóñ¤‰æ¾2ѹ<"¿¾1—Pt¥Ñ¾¨ÖuG‹>œ#†ØRO>7ˆ"Îș>9eúÁv¤>āà$Šî¾#/Ü÷ºï›>gï^'tl>K'±gR_‰¾Qø™Åí½Ñ>/ܱÔ¥Y¾4§í¹sΎ>;µ'>¾¡Classical2014 UP250DES0040@JBí» "j?À9HqÛÒ?×xûȒ!c?iÊo˜Üæ@4ßµ¢Â?FÜyZéD@Q|¢§Ê?¸- +4@gù«‡$÷?/ØDŽ<ü@àe3¿@@WNNÛ8-X@@¡;}©Ž¶?Ï4ot‹óô@I¶<XLø>£Û픇%@6âcÝÁòä?¥!œ?C6\@Ž mʳÌ?¥!ŸŸï¨~
@ÑÀ`LV@Hä);%Òá@MÍ"'¤@fÑêMjÒ?ћLç-%º?ë­9Nÿôk?°£Ã^¡œÅ>ÂrüõGÓ>gûD¡bl'>…ê}0jɾÑ'çç'>¾ƒ0Û,Ɔ¾"Œ…ç陕>'¬Cì]×>+¢"
/¥*¾nÁ{ñ3Æ«¾K~Þ¾1šÍ‹Χ>Hނ5(¾"M‡"@—Q¾EÀ†òŽ™ä¾V0¬*Cà>â¥Õ§àʒ>–J¨®1>¥y¥piE>JHЉ­èm>YZù‰wƒ
>h¾dæK͋Detached2014 UU240DES0041@>­vˆJC?U6èöZ?¨Êþôßá? á'Tu@AßK(«Ôf?"Ë÷¶ª@RLOsé1?¿Ì1p¢$û@TÝv
]µ?5Î9¸@òèπøŒ @6ûœ¨Àâ"@<š'áñð?rÁœKi"K@>v"¥Ø±ö>"´®È¯@7
dª®5_?©i9•[Ã@ ZTCc€ÿ?©i9Yܯ@*ltpڍ@6¤Ù}°¡@4‡™ÐÇUÀè_C-•Ç¿Þ)gûÂ?å–Úd•Pè?è;ÃiX‰È>d¸b±ò–S>bÐþ/¡%q¾JS牾"x£Ä‰n=»Ñ*›÷x>JƏ4¢>abí4®¾G›Œ*&€¾¬ÞŽÑ»>ô&­Ñ¼Õ>éúÝ—>0jQ»žº~>€D««=ðف‹5ŧ¾ÙsÆ">SÐ(s¬jì>Q¥šÚ¿Àæ¾:ÈF#V¼>O¸ªÒ&Üæ¾7õ\Ž'>!¦ª²º!Resonant 1:12014 UQ250DES0042@K¹é|¿L?ˆI}-C%?ÖéÇ,v?.'·ßþB.@@µ{Êq?#»ÐBÜ;@u&;íÿ©«?¨ð5ä‰Uy@VD5"3æ"?>Íè¦\؀@ïßÆ»@Îe㦭•@AÌÒ*ŠV?"ÆèÖìÐ
@B †õ¾ÒÒ> \j‰ÅÃ@7?Â9Ž?°]˜Á'9Ï@
®H?°]™$›^N	@ õf¨‡@;‹zü€&@8K¦Üpn÷À 0¹ÙCÚÝ¿äh>¼òœ?åJy®ñ5:?çƒ
ÓÃå>É+eFr>‹¡P"‡H%¾s F4'>a^ÑN>d™ñ)
fy¾8^Ü)†f>ˆ–ù)H¾qö>_ÒùÃ	>bÛU+¿¦Þ¾7ùì4¼Œ>XFÝ@œØ¾Cf	pR!¾HÄGXú?>7pöhß>pÀ"Ñt>mUöpTGоTfRáM>iüKå™/¾QÍ©M",>9²6êa}Resonant 5:22014 WA556DES0043@OA=Ֆ?yhDÆ`ªï?×1í\À<?'‹‡¾Äþ@7×d³¼RÍ>÷ÊÝF'c\@s0BŒòÃ=?›0®%ñðà@U³ôJì?3ÁqúH]Î@îØߍ1@@¦ÿэã@CíP¤ƒÐ?"l
'!áÈ@D}Å Ë\>ƒL`F&›	@6BŽ,®VX?—oa«~@Š¢€`?—oÜL@@W(Mì¯@Bcã»ÿ@'Ë4ÙtÚÀ)ñ2?{¿Ð֟
o²?î{umÖl?â#Ð>­e>i¸òÚ
{>O"Û¶
´é¾R1öžK©¾$8a"ƒµ>¢ØL£/y>¼‹9PÊ>3uf?''¾6"ÑAkù½êaÖxJå=ÿ`¯‰]&=ñîür¯Î>9Z´Sf>½ÄF›FR½ó!ië°n¾D:}ÿÊ>Wwΰ‰(8>;Ù"Y¾@§Á•{ßo> ¼Óàœ ¿¾#a;¿†ú>'Ãe8jæDetached2015 BP519DES0044@|ì	rJ?êºÒP3jT?í}Z¾×C?#å¡];.º@K*_×á*>ÓÚý˜¡Ç@uÀõ#Ô?d+Gñ&W@`æҐŸ@?µNÌ1B@ñÓjg"ô€?︸¾¨üÝ@AŸ¦$gŸå?Á,ƒþ}¶@Júï©lè®>gÃۉ22@5¯…(öˆ?àŠÀ–ñq@f9í'æ?à‹)¿·Ô@@ó²{å¸@3ý»\ºžÚ@D.òUÆHCÀ>btŽ=tz¿î[wnFLê?±ŠÀVÅ
˜?åÂM#@Š>$§'ì>3œ€·Ë&ø¾.N¡Ä©¾=º ø±Dƒr=ò_^yi:½àvô³>C6W⤽¾=ªºè'À=ë(8&lC>#ãŽo'½ÿV®ÈÖ>6뛵ΐ½Ø¾Á…"G¾ˆ1)ìÆ=ñº×Í݂ä>!	§£)Ý>0¡'¦¾b˜¾)ž|¥ãœ>@Qü$Üýf¾9å3La²>3S¶,'z÷Scattering2014 XW47DES0045@EÕV«€(L?‹ KÜ~Vt?ҘÂÐ
@¿?@¼Û¼®-L@;ê~T39€?#'qVÐRÖ@fr‹‰+?š'yÚqi@TÛR°Í…'?S%j‰p°Ó@ễ¥Ú'€@//À†#@>úrOŠwA? ;Gœ±iõ@E¯*|ðTÆ>•È™·Ò!@7«Hé'¼?­8PÛ@0Kâ{'ä?­8'òš@	@(cáHlY @C¹`Bw@,…ýHsÀ.Zqó0[é?Á="ÂÍ`?ììÞN¥±?×[){yb7>"*Þ¼Á~1>|=º"¿»¾‹°{>šf¾S]KrM*Ó>'0Ÿ,V¤>G»Šèõ>dߞvFÀï¾g:K‡Ô\Þ¾%~	( ¿">%HÏét±µ>#Gì³ÃŽj>iýVùu¸>BþæÈc=ƒ¾e*þ]3€¾5Œõ\qÅ>ŒpGǔ¨C>tkrwÓô¾wƒ°¢½Ë#>]ºÃs£r¾`Õ<+âð¨>c'/íÁHZResonant 7:42010 RF64DES0046@EԆ­Õy?O†³¿+BV?Æ=€\T&?Vö÷¤Ô@<°Æóñ¤~>úÕk²@j6 ê¯Á?‹?Œœ2'b@`a
Ü°pI?
nÝgì@é	-OõXÀ@™[æ:@ADŽéBm?a2€ÇÀæ™@B(2]CE>xê.\‡Ôí@4ÿ÷" ¨Ê?yÑ_/@›'|w0?yÛÑxÇ@E¿R°E@@Ug¿¡šA@$@Ç:.À("Cé$®þ¿È}Jup'?ñŒƒB]˜?Ž])Zڟ>JÕòka˜>.ýÙ؃,¾4B®î´õ>)À¯9ïÚÚ>kLz]Ž¾qÃÔw>y&CÛ§¾؋¨û>c‰
)ñ*=û‰H'œ<½÷µ©ý¯Ð>Ï&bê.Õ¾ʱKùi¾<§æ›¨Ü=ýáɯš^è>kãæoi}>âÚYg·Á¾öÓÒÝË=ïâß»¤ÿõ½ðªçt¾ö±=òRB¶'ÔClassical2014 XX47DES0047@IÜÐÁŽ<L?",r%oß_?Ó»sŠ'J??eÉçdɏ@:›áÎ0f>ú6¨]Õ@uA;_ؘÑ?'4_š±@Y…¡"‡åâ?C(<ZÓ3@ò:ÐeÅ@@3'Y	÷@Aã~Cp[?£MÞÂëʶ@E¾†î$Ý3>… *N}@7]è¦F2?¬]w(ý@ò³L?¬]w#ub @CD'L4¾@CQ|鴌s@'àk¨s›À0s®Ì›C¿×½S 3°Ä?ë<ìvm?Ýä‰SQL>ráڄèÊÍ>Tn…ÙÖ¾`H¬¯zƾjÍh8R*¾H€À9~>W¨±pÉ´{>6ɾ¦­¿¾A­À'Of¾F`ùjé#¾#wš¶‡ï>3í©íeÝ>LB$¯½>W÷ÑmÙA>6‡‰ñ8¾E"•)ꣶ>"â[Ú
33>fY½¹uQؾrVVŒE>HS²4ÅÁ¾SFí¼'>_$j
g–Detached2014 WB556DES0048@rgð2W@üºTÓs?ëK6¨ðƒ?l}'ßÕx@8(eÄ÷?-¨,fk]@mQ¾—o…?ß¿¾ØÅM@\¹n†—±?q1÷7…–@èø8;
U@@UÚrºîp@EF»Á‡` ?þËÿAðÂ@F†]E˜åC>¹#³à^@7·šÐÈÒG?²3N@²Ýjp|?²'M±žƒ?öÎÉXx"«@C£ Ù'C@2ꏜ¸VÀ'£S|‰F¸¿ÂæЏûj?óuÜq&«0?Õ{Xûª-¥>݋{ïˆ}>ËZ£X_m§¾Â–¦_µ¡~>ê)J){.>×ZmÓ6¥¾Ð'²ÃÏÆ>¹Ud
£*‡¾±5Å°6ñ¼>ئåÌ>Ŋ»ûD¾¾Žd:NÒ>§eöØBJs¾ÐyÙÇgô¾½ié³»u]>´ßÇÌÛ»>ùâ±5K•¤>æôtŠ»äò¾àj@<Ÿ>Ô]rµ¸‡¾Í‹Ak‡_>ÄÒQWMQúScattering2010 RD188DES0049@D4:ƒÖèœ?F`ºôú?‹?­ë|;
¦?BØn·ìÀ@;ôO\öR?4°^©ñ@vDC¢èí:? î
^‡p«@PK3ªG|Z?#"ǝýà@ñK:V¦Õ @iõ«Ž0«@CúSˆýž?i ;˜_‡ç@CŠÜÇF>l'ʌ9ÁR@5žuR|˜?‰'Á')J@Í\ ±v?‰'Á¹£+p@A'Öqd`Z@A§Î­ÂԜ@%+µ\$åMÀ)¨9<m¢¿±xIpN?éÑO× wå?äÐcINÞ>6†?E#¶K>§h£k‰¾!"¼"a=¾uö€x(½ìp€Kظ>ÌhÌÒ×=ý^"å—ñ¢¾XQ2ý½÷vÞ4"ÅŒ½ÆuyÓÿ3¨=å€$c#>	¸_T¿{S>¸Er;|Æ=Ø=e4ÐBE½ña÷êO"r>0ÚÝñ·ê&>ÓC±ht¾æ""2d=ófÑü†o¨½û0cu	I>Ϭ5XbClassical2014 XY47DES0050@C^d/C?bÚ¾;Y«?²½WÕ
êé?+漘<Ÿ+@:3¿«åk?^/øZt@H\
3òj?ÁÐéL3ì@Tº»ˆÑ3U?8Ò+œ­eÅ@ôä"¹À@C8CqÄåj@A¢f±¢ ?"'Ç4+ù@CÉüBµ>…Y×9§ˆ@7áO÷h?£`d"âKò@\?ZXÆ?£`dMUyŒ@<—ü™šN@A°|$ÝòŽ@&1—ßMM	À+iþ^|:¿Á}Ñ
'?ê¬-CÁ¼?ßۊmɼ>jÄPfõÞ>N½W¢ÿ¾U˜¾çsDq¾T»‰S	lN¾1vI3Š">Aö\gÉøï>1ЫÕ2‰ƒ¾8ÀPuä{/¾2%éŸDÿu¾
ù ÈÑF·> P "">AsÞí¾HR>AáɅ8âŸ>ׄ/ÖòÓ¾.ԛuœc>qA÷°ì>SV²y|¾[°Z¢
t¶>5›XH@›½¾>ìxƒ­*ú>FzñIA'Classical2014 XZ47DES0051@G€Õu§™?p+îpƒØ?ÍçҾ?÷¨Þ[@@¶üUël>ób0‰uÙ@rl#œrë?¬ÉXù@[SÅ$²äŽ?8Zæ0ð3Æ@íá
žÂ€@$|¸)TS#@AªL›(ì?PíVÙ•@AÂ[™8'>''ÉrÂ@6öº$dD?¤½ØZ}¹a@Égæq˜P?¤½Ø´è³¿

@4‰ì,.Š@:ûŒ÷mÉm@3ŠÚ¸ÐÀ)Éñ^«j¿à¡ä¿Übd?í1ÞÂ99	?àuùv>qØʵï>hÔ÷\–
¾aX4rʾ@½HI~¾»cB¦¸M>2SˆÿkŠ]>aPÁÉ쪾Xpા1ð%	í-½ôa&"A‡>$>Î1gË>QM>/g>1åO:!¿>Û
oO—ü¾"«É‰ÛŒ¤>`""
pë0>VŽ"ÐÐPQ«©Ëió>O/Uþ³ýT¾F*'(>cZ>@­‡Classical2016 TS94DES0052@Cªvn
…?oûOYDj?ÇCÍüºÿO?)BÍÂîQO@BVÊ"©ªz?#¯¿º3Î@gÌ7ÏЭ?¦]p¦Ì1€@c£Cé5‡?:E¡âç^o@çZ|¹õ—€@ë€‹å@@iö'_É?…–½cä²@AöÙï]ù>™ö¯¹Hð@6é}Œôß{?¤R*ú7J@I¡ä9O
?¤RÚɽŒ	
@4¶ø_UÛ@9¤¿½=@4l¦°‰«À$oW7wè¿âóJÝFÛ?ïTmU¤)¿§ð-ñM>~µÐ¹åˆ>wžÑÕ?N"¾iTÿ+:Û¢>^xKn~>\ôj)ÚQ¾JŠH՚Çì>r,Wž<:¾c|_/ßÎ9>WÏ0P;>VŽ¡p~~¾D¸˜-qä°>Tè£×(Íâ¾I1S€Ús¾GîÇvq>5ùôUë@û>a™Œy÷>Z'/¦þ¾LÀN»M}>UÒ³'å¾EúÇ"ªC;>77e)'_ÖResonant 3:22014 XA48DES0053@G]–Z²Ë?ÄüD½M?Ê5B«WÙ?4¥Û‡Ò3+@:"­‹¹?*òÿív4@kù‡LŠE?±q;×b#@T³¾_›iò?S–øTqÝ@ä2¹½À@#0ÎuNéž@B"Úä|Tô?'aõ³á­ã@D½(þþ >©˜m¼Z~4@72$z2?±°(Á?f=@ĤßFø?±°)åî
i@=ߜØ-9@B"‰Œ%@@0ðAýF	^À&úKÃ°¿®´Ñý®€?ìË$aËà?߁ `ä/Ã>µé ÒԊ>¤ôf––¾œëoÇ?õš¾ŒÇ=Ä
¾c5XñfzO>w?V'^8Ü>'e+¹i_m¾Š~˜5ÍʾyTN£¾P×0W‹Õ>eö!x	ø>ƒ¤´ö'>r«
êˆf<>IÌAÄ6¾^ØÍIÚpÀ>{TéóbÅ>c»"ë¿àT¾c"Þiu>P;¥‡½Ûë¾Kqo>Leͺ€'ÞClassical2014 YT72DES0054@Fj£];¼Š?{¢V±›7÷?ƺ
Qd–Ý?3v:ÝE0@?½',vm>妄½¨Ì@t D9ûG?®hìï'@Wõy[Ѥ?CÒs†þ™@ð۞-³€@"Ólg]el@Bo¹þ¼LÀ?"/?Ó¸ô@C­	["`>Ž¼/e*Ÿ@7;õ‹'Ð?¤dt:"šj@(€ÿ¦n?¤dtU¯i
@7ÜŒ±bÛ@@¦ªÇž˜@$ó
Þ yrÀ1öߛ¨À¿ÉÅÍçS)ø?íáÓÂD"*?Ýú]WÞ¼…>x;ÃÄ¦'>\jýZXpB¾jÜié¯j¾¾fY?ý§¤¾Aþõ>Yn="SCw>@È^¦M¤P¾O}ónšï9¾Fú#Ý;¾ /䝟Zñ>:@Yæs¬>]ËÄÌy=>Y	x*G	>31'|S^¾LväàϦ>t¸ûtád>Vfô~0°¾g&¯õ)š>9
!Š÷ù¾HåÊ6Ù>Y»+Åy
Classical2014 XB48DES0055@QSDüâr™?Æ ¢¸†E~?àVN†E_?\/8Ɍª@<F nÑ»?$¿-Ä@rg>P.£;?Ðyø­—5<@`[†Ú5Ï?ciŽ¨SH@î·Vë» €@Aé,X‹*9@@õÐÝéeå?ÊU¤Y¦ö˜@AÁÐyZß>¤(¯†@6랻t?©wôàی@–˜n´?©wöK#E	@+~uÃC¿@:ô»-H@5宮ΜÀ!£\êü£L¿ì
Ów5"?êùª£}œ?ÙeÕ¬Ÿqý>™Á'P2£Å>¤'Enˆ¼¾'g4n,¾³
øÿóYݾ¬ðÁ¯ô#>šC.36á>ƒç)[%E¾v/ˆ¯ö¾¦ß…ЬÊ~¾¡^tOf¡h>‹ánû3">i[IMw¡>šÃi°ßÖß>"V'5±Ö"¾'tvAg>ÎDélq.©>Ç"íú{¾´Þ4
"½î>Ál''²€¾¯Çډ"
%>œÆ,˜O?KResonant candidate 7:22016 TT94DES0056@Døÿ Aÿ?^6¡îÆ<b?Åf÷õeƒ?&NH{|ý@?±ÜÇ>ô?ª4™²@jY#­?¢[ëUcKÜ@Zw÷ëJÀ?9:Ë ÓHÖ@å8Ö% @
+çL@Avsk_º?€ÕÞv"-@C­e@D>‹'Ë\
@6`UÒ`5ó?–éðêŒy@7
4£ï¸?–éðåýŸŽ@7q[î˜è¾@>.zS…˜Ä@3cOqY•À*Ù?Q¡¾ã¿ÏØpÃb¢þ?î‹IäbV<?Ø«±ˆn›a>n1˜ë>b†΍Û¾[©ãÇǵL¾[3Õ¤sv¾Jj€.Y»¤>IN¾KÍè³>VÀ&
}Í2¾Pøäzî%î¾P;Zpí®¾?G¡Sgé>>7ñóx¡ê>I[å;è)Ñ>HùÜÙ3‰o>8EóÐå*x¾7>s	Q>ZÜ{¢'"r>N$—èÁƒ¾HƐEdý>A2Ø6'†×¾;É8ãB«®>6è8~,ØIClassical2015 AS293DES0057@IÊ<èŒp1?'ä»×Ó¢~?×#Mœ
?9îi~áÎ@A7^'¡Ž¦?'ot˜¼å@hP"¦0?~'&LŸ¬a@V1o¯aò?EÛ~A´@㪼]X@@›ÿf!‹@@wqá£
ó? #ZLÚ[@EÁC˜\Å>'—‹oه>@6 4†àQ? ûËÄó©@ù$€XMp? ûÌcó-
@6b^èì£@AÖí²"ò¹@,*²"+jÀ4qj
2uï?É\‹G'öp?îÖ¤'Ú?Ò›í¤«œ >†"°ÛÕËq>põ­ "Ä=¾zGÚ—>u3S5EË>b(HÏÀ?x¾hÌtoM2
>ZøÅmè¾cø29"g>`h Ñ²©°>LÞM4@¾S2-1j{">n²û_¶Êÿ¾håõ{ܲ¾UV–Uî‰>]#¥Dz@B>xçr\8§>c5"A³Î•¾mùw(>Mñ"Í¿-€¾VwŒ®7kâ>a
¦÷ÉResonant candidate 9:42013 TB187DES0058@S7oŠÔ§¹?µíÆ)æî?é/¥eñ€?1Z͉¦óJ@Ie·òrâv?	ªÆ-ȅ@9
EŽ
2b?wúîÅÔ%³@T¥*´¿¦?5ý›©óM[@ðL.6Gà@ëÖÉB€Û@0^Ÿì{®?£ÁÓsV1@A‰«q¨Cë>'–⣝¢‹@7jŽ©í¢?¯-²o^I@Ú­Õu´?¯-ñGB3
@)ª?ÞÔó@6™óDŸ@-º¸€iÀ6r'[uê>¿ât¿'èÍ?ۏHSy?ñ®'ý¤Z>hÆOÍ{–>a8!ßa¾i?i"îI*>MŠ^¯Êîq>GK?¯ÜvG¾Mr§l»Äï>XAÑóœ{ê¾a†óŸÛÀb>Jù´b>D‹¶Yãq¾K4;;¾3>iÅG
¬¾L•—b¸°ø¾FÙÓÏôs>Ly_€ÆM>e)âÎè7¡>Z.y-=¾eøÄ@~âê>P;õ`1w\¾[
?E'@>fÓyþz"Scattering503883DES0059@E Ì^I}?ufz‹]ō?Ð( æëQ?$øfæ0ö@aJ°©3?2ž)Ð@o.lz™Ô??°kÆ®_@c˜Ù۟º?r¯vò†W@î_\îÀ@"WçƒHã@?–ÇÑ®?"•lÃKÙ@@)Ãr0>¯"ú½@6¼zmdn?«gvŒ:Ú@‰C?Ÿm?«j&3Az	@1¼""L%5@?Ãýå°®@!õi¾§‰u@©ñVoÕ¿Þ3-C³?ðÙTyeÆ?ÚqU$mÆ>­`àÿÞ]>Ž‹­Ê?â¦>rmû	ÓL>ˆ
ùHÛt>pé±=">TZú…•A>oÓ5ɄáË>S-µ«ä{×>hOƒzx<>Pv_yé>4Ö¼ŒñŒ>7~3h)ž>Mº9Ë>3±õsø©†>þ'*×Ù>x">¬È^õ>Ywçüšç>>¬ý›Ïl><#¯rgPy>!;B.›>«V´IZResonant 5:32015 RT245DES0060@F1g/ãC?YdGײ?µ›''Ò¼¦? ðÝQ³¡?î¦çômÍ?6æF‰»6@us– Yc?´?:X=x@t¦5"2ŸÉ?puP
ˆÈã@ån'Îր@21ϓÛ[É@DQÞ
ÞÒ?x‹RÿI @Dþ½ÍO»F>ˆEgîSûd@7üôÄØ?¦#>rv•Ü@'"³DÜ?¦#>¨–¨&	@G°aô)0@DÖð1d1@ä—ð¤r@ó'ô_ÎB¿¥,ÏyšØ?íǛ×íK?Ú5ÒA—Câ>{x}ô>BU‹Á9¹>4RüÖÖ{º¾Y]·2ô>#¾ÛG¶Q>"¶Ìöõ>	>SÏìt=ûÅÜB¸š>%Ú¨.v5=ðìãy¬=ÝíßZƱ=ð•
щo=ô"²FÕå=á˜qæ=ѵƒr¨>Z½—I˜¢>3‰Êyˆ>
R™Ý6E¿=߁õpŽ¿£=еÆøâ¹=Åu'´Ï…Classical2013 TC187DES0061@EՎoˆ0Õ?kÝÓǙ*?°wXñè~?%#Å?ð›fhK¡?š…?T܃@r\Í9ó¹Î?ɨAº@QøY Ͷ›?}Ìqìq,@ëi{L©@I$ÛVÑì@Dvù¬êS§?wÅOtò
»@Dwó!XÜÉ> ³»3j@7<™¾£7?§½L<‡ù@vA®ý– ?§½Ž·Cõ@+¤¾±n*@D&øE@~oŸ÷¥d@YÐ×9­¿ÇD¨
ó#?í' ù+?ÙâïÁ-ô>¦¬ƒ-Û%g>~ ˶…g>c¤Ê6Òõô>z$õª©>]›ãÝ÷"	>F °¶"þq>TÂ>:$"ž¥™>R,[·0ÿ,>4—&vœg>ä…W_M>!;˜Y$E5>8P«;>cG»¤A,>áñ¼CÔ>eé'pÔW@>?í+êK&>%up`gc~>!	*ƒ}]>ò¤Ú®¤k=ëÏÂ
ƒ,Resonant 7:42013 TD187DES0062@NÂܼÄÞÞ?u©H¥±?ز­Oãu?U ÿ<@ÝÓÛņõ?!yñÆ®@f§ÑO¥¤?›0Ì÷	|@c‹A֓>s?K£g•C~@èÈEdæS@ïÚ
"7E@C+þÔ%eœ?€ï±«@CýjëŸõÚ>'åÓ¬0@7p³C8§?´d^…W@±Š7*Ð?´d^0sk•
@%ÜxUoY @C´ëÿÄlÖ@ÿL¹‹Ù?âwsÌ+Ì¿Œ(*d\ð?ñ‹S0N?×kˆ€§3f>‡Ö.î)>]Cvq¤Ôs>Bñ³"Ò¾Tî¡ðª<9>*o^8ȓ> $³3×´>28#µËœ!=ñ‰øüØ·¾!ýª¡ß}ó>Kíû"1x=ó¤[šÖœø=ǺÍÌç'=â¯éœß¹o=ѧÏeU½J=¼bÇuBŒõ>[ÅiîÐʲ>%+ð:(¸o½òÃęK…Æ=û'¨»ÄAÍ=»I²¤ÿøº=ÀO›•ÕúDetached2013 TG172DES0063@Gð÷ãvÍ?wh&œ˜`?Ôr¨öÆÛ?<"!A&d@4on½ó¢?'\Yè78@u7uÕÈ÷(?™ëUÇ+@,ñŸ×«7?1tدeÁW@êœ5¯Z«@@¡9Ìfð‹@@J+'Žãe?€<Ìzƒn@@sDëÚ>¢ZþËíšl@7TÙËQþÜ?²7e9@™‡@ PuZÞa?²7e•€ø2	@3ûã؈9"@@%©¢Â5@1blá3@²^¹Aà€¿Ä–^Ï(?ñ‹«O0",?âØÉ=w$Q>–ÏÜÂQÔî>pF³üˆ³>Z&Ü~'Û>k4:«>­¤>Rъ7^¿ó>AÀE×em>F¬yUìÛ>2iPÅ s>Dòví`»>+(öŠ>>̊"$>è:a'ð>0'Åá·¥D>
×Uìäž>›m
úç>T°†5Ÿ›*>1³¨6;>@Ø»Z8>Ž·ø
â>ŒcI¢ó|=ð0#–
*Resonant candidate 2:12013 RO109DES0064@F+¡íx/?cŸ9—Ÿ9Á?¡û=ä㡕?8€'Ë%?øa1kÉBß?ál¨¾4@tg…ôÖ6?ܯpõ¦ @Jâ÷¯Í÷?qHW@î5¾o*@@^Ðõ€"Ñ@E>:zR[Â?|žý"@ET"û¨&³>Žg'¹S@7ÇNŒ(?¨aP(
m@9»‹Ó¨?¨aPTÔÃö
@9Ô¶¢ £"@E8FÃ7
@›K¾å6î?Öþv
æÉ¿³Ú~fcn?ìv²¢Ý‰ñ?ÙçsùÀ?t>†»#I}mª>FòN¤|À>ÆÎ[_X`>ה½üHQ>1ÆÍօ Þ>€ÏåuÁ>™ô¦iòâ=Ý;Q²!®‰>)Ф›«¹=øTÍëÑ<Æ=×õ,Ö~)>=ɺ<>·t:'¼ˆ=ÐÀY\}=ò=‹C¾¨L¤>tµ%Šrñ.>#ò<WI¾	g¨ Uµ@=èËDq¹K=¸°'Íû=ÂtÒÎqwOClassical2001 QP297DES0065@F™®êGT¯?x¨…cŸpÐ?¾¸8bÓ§?H/"è~ÛY?öä aîØÞ?Db`[Ö@dƒƒ«Åàº?"ö"§ó•Ž@[óêó8U×?~Œ—È^/@ßÿºµìF€@4˜âX8"@CãhúÂÍÑ?£¤U%é@FtèÓ¶éð> 1̔ô@7Bˆ‰T¤ñ?¨!F¶lÇ0@ò³=¸/¬?¨!Gl"	@2Ÿ]pˆ2è@F †2I½±@2ÅR¤?ÿ‡]» ÉA¿¦æ˜1C2Ä?ëµ85a$?×}=ûÁß>Ž3CQ%>cÚ¦¦{;>E"G½1«">^ÌXX>BÝ}
ñÿ>)·+ʆü>=9€š,> m`FÔ÷ø>Xm¥±Æ'Ò>00æ"•Û>A"Œœ >kŠ»`Ñ>C,y{7³>oV0:¾=ø€äÔµ?>ŸûáûpN>pt!˝>MvŽ(mÆ>AL‡ð=˜½>D¢ï¯ãá=ýGÖúÔúClassical2013 TE187DES0066@F8¸¡¯†H?hÖ³SL@,?´Î'‹¥)À?/ÔF:X@ëíÛu"?ªßµ¼/Ì@F›îJ({?¼ñÞuøo÷@V²Š²`?l×ðæM—Ã@ö,±Kï5€@DˆB˜:@Dj[ØEè?Šú~ÁÞ«e@F÷íÒë.9>ŠöÅ;¢À@7"ú'4Æ?©"i ¶p@]"¾ö@?©"®Âw¨
@6<F@GÜ@FE*Š†…@&QÈðUd@ñÁîÀ¿Òq+'ŸQ?é/­%²
?ÖÉi2ü¡>†®V³KOº>fEй™nY>E?'ǍOŸ>4Ó*[é>3 [̨®'>/ž¥p>FŽÚÑq>%#(ê%
>-¶¯ù¾àF>^!²¤š=>ø«%EQ>í+»>.>Я'mÎi>YC‡‡88=äŸìd0Õ>saýöe>PºrÐM¨3>,ÑYäæéb>.0`à>
P°[Ù!X=èiJ?.Classical2013 TF187DES0067@EÐR›ƒ…–?{*±ç'*J?ƃ•(9?=ZýáæÕZ@
±AWZ?ÕNZûå0@oLñÈî:,?ɉ::6r@T-ÊwVò?rà{QÜZÕ@çþÂEÜÀ@BlY²ü5@Aúß/ÿ?™lI-<›@BžI
M+å> ÕP›÷™@7KMKD"?¬øL–Àoö@Uq<BVP?¬øMó…p
@0ފ©ŽjÍ@BD^Åö@Ž	ú¶ƒL?ø4ÐÅõj¿ºe±Íá¹?ð
òÚÔw?Ü¡u×o_K>Ÿ-«°µ>z½"+>WjŒj3ÛÀ>Æš.Š!¶>jŽ'O‡<>F‡Â¡pÑ>WýVY®>5ª}7´>sLшÀ
>L˜«Xu>&
1QzF>@åS€?Š>VVe~:\>/;'U/>XzLfú¥>¡uƒh£üM>uúçû™+>J숣}E:>LX³é>"³ÙýaÊ=ù¡Y¡ øResonant 7:42013 TL172DES0068@EäÝ~ôÛD?uXÀžˆ?¯*ʦ—w?*£Åò[8?ü¨cË}Ž)>år
h™@S'Úà'<?ßÅwtÀÀ@WÅ#*æs?†g°lÈ	@ùÒ ê€@ecËh@D­«	¤˜?tßìvÉÌ@G:}GÁs>°ÉõyM­¡@7Ž($&Ö?²n¬ A#í@Ž?´)Öä?²n¯l(9@Êp$ÝX@Gœ€",@ºêŒì?؜d}÷3¿¸Ì:?ê"¿'᪗?Ö³q,Hô,>Ókù±^6Â>›uÒΟpð>RVõE|>¯œÎ²@‰>Â:™sÉv>Z¼1¸üº>cxºpCe>%Ñ~"H{>vÆNGÓ¬ì>Ie¿SÙZ²>"ÌòðŒ=äQò(º¤>1ò+z`n|>JvŒz®=àˆÈÄeòX>'«Εan>abèÞ çu>3·Kê>1Ø:ÿÇØ>ÍDÙª=æî,§ÀdClassical2013 TG187DES0069@G¼"ù8ñ?z:QK¼ˆ??Ð(…Nø?(´Ê€M1Ÿ@Ϫ†ûò"?0¤àDì_@cóòÀ?šcÍæešB@cµg $"Ù?UáiÂÌý@æ;D'¦¤€@
9vGÁŽ@A¾XN|ýI?‹¶12OOÀ@C›ëÙ§ÿ>›fëá";@7gÕ?­ÛJ»²`@áAnÞáØ?­ÛKn!jÂ@æ<*-@Ceu‡3é;@ߣ¤÷?Ħ?}'i?¬Äù/ËÄæ?ðöݒª?ÕI¥™MQG>š	Ch‰y>jùÆdßѾ
c™œK>tGNì
Ž0>Q›j5}õ>  Fë¢Ç'><Lٟ7¶"½Ý¹÷‹µjõ>Eãø	ŽÛ´>"âþPœ4=ð¾¦Åû÷"=×ÆtÔqbZ½Æxɶ`ʽ»'‡u %ì=Ã7xæ¼6J>eXGF
P>6ö÷'Cн¿Ì~zC³Œ>(´æ Z=ÉÉW9Ê;=ÈÇ·&ÇkDetached2013 TF172DES0070@Eà¼kt¨?qڇi2?™ƒC#:ÂZ?;fPcoÚæ@%æg0­ï?$ùy-<v@s ~NO.ý?Ùt«UKâ@_¿˜%ÎGl?s°é"Ÿ¸l@ó7䛬ä @X둠jU@EU1âʧ?M=Ð`-—@EÄT°"œ>«VÃ.h«@7\_°°zØ?¬¥Cˆ2@çß;¶?¬!:Ùc|@5"ŠKâ³@E›e¼@jZzÐ¿¦éé5½î¸¿½Õ@ˆs.!?ì/ÜÐ .ý?ÖÁ1"•®O>ÃÔ
%L>í§Îj¬;¾Gm{cÆæ>£Nû'H#>w:ÅɨÞ>Bª¤æج=>YËõ²]!å¾єž\Ív>o\X¦öc8>BØvgoØ>
¬Tšþö=á³½h ¨f¾%¡ßƾؽú¤³Êx½¢Lvðxn>‡Ü–¶‡¬>Xö©Áí™>_s«cnê>,€cüÜ¡=ò (@»*œ=Óû†BQwìClassical2013 TH187DES0071@FÜQp?góh*u?¬BDúƒ?øÍql¼t@¬Ø€	Ÿ?òTŽ‡"@oë{áС?È Îk\¤@VQ|$iQ?yK9ï,Ã@çóí`ðž€@HÑUM;@DÝúµÏ'Ô?y…"XAD·@Dû76ð˜>•ë>
óAI@7h'¸&ÉO?®Üd<%ï)@³:ýÙt?®Üdº0Šö@0-νÀ®U@D5CgÊO@&"9Öù³Ä@ÅçÃÐc¿Ï-sŒ?ìPGû?Ù<¬©}Õ>"}'a¶^æ>w0…*ÒF>V7ÒÞMìw>GµE ×ø>H¡2$Ÿë>29Æ®«ˆ$>ZXó4ÜP>9(ôAmU>-×b?Ö¦>,R|{=¤>ë•àˆN>•uÍÀT>Îù…Õ͛>O‰(@ο=÷#Z!ƒéš>b€)$Ãn>AÛ͉ïùœ>p'neäP>#—^4ڍ">ÒΚ
Îx=æü&
`Classical2013 TJ187DES0072@EcÚç
{N?iÍK×?¹Î •YÛ?+ÎJ³܃@%mvH(†Ô?'ára&ì@lSyphœ?¢ åÒË æ@C_°aÉÉ?EO"ccßÜ@Þ£"Ù3@+-ÅæTáü@C;ÖÁw"Õ?†Þ·ã­­@Eµ]´E>—%ÿ@HH@7w# ŒŠ?´¹$wÏ_Æ@_
‰?´¹$¯m­³	@$=ì-*ÛÓ@Eqÿ,BdE@+¨ÍWØ/ÀάOZ™A?Šy·WÜÿH?éÌÕ2iä?à¶*>›z`ÿÿ`>n:³³ª:¾WL*#í>X'-fnˆÒ>H_â&ҏ>/ç¯g§š">@¿OºQFR¾)zéð>‰¼>22ÓÚwZ÷>ø)¦=ýÁ"Ãu)>h™ª$ï¾ï	£´N¾>Ånþ½ð&7fAԋ>g	ÜS• ½>5Ë°4ÃÏξ'³{Ô>ˆ'eœò×½íWÓ}61ç=ñº'±Î4¥Classical2013 TB172DES0073@E"b¸c?a¸åË\½\?É
2ÃV?ܛQ[ @'?ÂÍØ:˜?"<?'Ž4Ö@tzb-Ä?«!Š4ù{@A›^Ëä?26	fو@êøÛ@@#åt²C--@ANÓâ:Ò?h¶^ê!Ü@AT¼ù1P>$£çÖ
€@7^J¸îâÄ?«BeœÆW@ÜäyŒ?«BeÐÝO.@*"
ƒ@A3@@ÁûPËa@"ˆ²Ñ†æ?òԞk¹"¿ÎUô˜?î"ø€6`0?䝇s\ƒ>tùT—ÑK>Uðˆ
þw>#…@üP¯…¾@Š_ó[éâ>ïþ:K<â>9·Œ'²p>7N,`ž°~>ÌêÒùPn¾ë»d\ÎÍ>Òêâm=üøuá9˜%=Þ&˜|Lµà>±>¼n`'=í°…ô]…=ÍíÈH½ìÐ>_ÀûŸ;µ>;V\´:÷q½˜ìG\ë>T(
=Ëö˜ -X]=Ç2ÉýsResonant candidate 12:72013 TK187DES0074@EÔ›§"^?\[S+p?­mI²T5?öBD¡õ'@"¬¿‰¿×?ŠF\:@r©¡ÞëÓì?Ք́ä¿@Loü4ÔÞ°?KMæŚ&à@é"ÅÖ5xÀ@UÂÔ˸@@D"Œ¥÷»#?s_¥·&Ik@D˜À'Ôþ¤>‰á0¿Ð%@7ÛÈþV¤?««|øº@hv™¤P`?«««9sP@5
'¿?
è@CÛ
ì"é@*!ü	˜aÒ@Fû@Ï\¿Òjä3å;ü?êûó쯽È?ݘF¢+>yêg÷07œ>`ÙOßòÀº>7"ãŽj×¾D]?Þä±ß½úá²
u=>µd Ÿ>FTàîõ¸>²`#rõ'>'UVÉv>õª'(JÇ=þÙö;}úã=ø²Á>i">•Üè¶X>¿¬æV¦=â±9øÕ>|…@¿>`l
$Î\Q>1°YžÖŒ>C^­åGö>:8a'´²=édñãªXResonant 7:42003 QB91DES0075@Cž´@3c1?bì͗›¨¿?ÈÕñ!ä??,y*0(7@û-‰þI'?!#|'çÕ@T"
ÔìÉ?½íÕÿ¨@aʵa?\MT6•KŠ@ԑ2aƒå@Dñkўu@? NÌkF•?ƒêÚ7}·©@F$Ë>"»vôÃ@þ@78³d›Ð?¨ªØm4¿ƒ@kk‹`ö¼?¨ªÙ秴
@)ìk¸zÄw@F=Ê$(;q@&°üVƒï?ÈoýÚB¿¾¢²°¬=¿?éEˆ/υt?Ñ»z#1'>˜7f3ƒ>w«ÖÐûyv¾YèL³ðƾm¾¡s(4¾7`Øë¾Ô>(QM릗>W^Ž+lLu½ÙýMØcRʾ@Òe'=ĸèTÐ>*ñ?¶Ç[=Éö¦Ø¾ñY>"²@amn>OŽ5w´£½´¡IÌÌë>‹kT…uœ>gût'àÝ$¾"hïñz|>EFða¦Õ½ýq¦ŸÔ=ʪHšæâResonant 3:22013 TL187DES0076@C¦åp¬?e¶½[Põ?Éçҋp?}·ˆ–šq@2ØØoÈï"?#QÚÉî@uĚv*ö?¢êúsÖê@9͎Š?ÑÑ~®@ëç|Xÿ•À@Iæ°u@?YiŒ¶ú­?o¾Kí+b@?D2§)óÓ>—¿'ah@7ƒC:˜&?°Ì;mÿj@!¸Ÿxæ?°Ì;'•õ†@…I*0c@>-Z"ÍŠJ@ ¬¼Êƒ?úu®ç|p©¿ÒÐñL¤?ìFèùÎÊu?é楝!ä>>|FìÄOt¥>^@÷TêG]>5îÙãŽu¾7u:™Bó°>%Eõir/>)wÛBly>@Qæ­
™>	ÉVy[¾"¸Ý¨½Ù>
Uºç£ÍY>©Ê ­)©=ôW¿êóÔ=ûï_뱇J=ò±…?ŒA=åîÞÖô->R<_÷'Æ(>/R¹Zmµo=Ø:V¦g >®®ÃRÕ¥=áGŒ¿A=Ú£¨@ëResonant candidate 3:22001 QE298DES0077@EÚäJm'?v^9eœX?Ãà´Õë"ê?4DØú8@
C<{S?)Nàb}¹'@%sUWK4/?¬ã¿®ÀÔÚ@˦vèX?EJô(1@ìÈtGÝ#@'Íû:Ò@Bvw:[?€AOÒ-ý¡@BxçÁ8€">©~#ðY@75[ht  ?ª´É~Ÿ@)@ ˜r*ô ?ª´ËÌmZP
@@šÖ××vÕ@B"ˆþŒ¢@ì°ð…b'@¯•P°¿ÍÊE¼d!?îî§Ç?ßÀâØH>°ÝN0±P>†,~)éÁ>th'¸0ñ>wÓ3q,>ddg
R*ó>T^ˊn<>]3¹s㱡>JÖÙ	Þ>U>NºŒ¿p¦>;Ð ~«>*Œæ¥>8ßøå1ŠÝ><Rpéì³>(Ënþï¥W>Éöÿ«b>TÂfZQQ0>4•-SI>#/
‡LõØ>àËX}¯–>
ó×Á©'´=ûE"øæðResonant 7:42013 TX171DES0078@I.<¥ál?s!¸ôrx]?Ñ´-³\ѯ?
·§Í6Z@3–¼Z½2O?ÂßÂ@isº´yî<?›+Øû¡Z@dëæLþì¸?%"aM ¾@ëÜóIÀ@çômžÿ@@B7"*<œ?y‡ç~ÿ‡@B6CF®m²>˜dž¥ø<	@7£ºÃُ?¤ï†Ûƒ¢ @^Åeæ?¤ï‡‰ >@1B{rØÉ@A¬´Þ0C@!46͝/É¿ÿ\‡8ɵ¿Ðë´òº‰?òE‰ƒÕÆ?ºê:3Ššý>|•Œ>jè|"'4¶¾Nf"5ø#¾Tp‹+¡«>20ïùÖa> ƒý+y¡>H'ÊÏ?î?¾+§øŽàäÕ¾0GoÂm'µ>dÓ&[y¿=û'ãÎ!Z>©Kã\Ý>ÕT"|ʽòÝê»Þ½á—d£ÐÙ>Lñ÷íTÉ> Bÿ¸ìŽõ¾v ÕG"Æ>Ø9‡R|<½ßnS<C¢=Ô投÷Resonant 13:62013 UT22DES0079@E#™ñˆ?hŠRñ?Ë.g¼n=? ¾/"@=W]Á¡r¼? ¦_Nj @aNðÒ´5?Œ"*|ß@hGœ¦0©?Ù3iÃÊÓ@åz䧼•@?òôUçÔ¥@@¥öWMa'?(³Z	5J@BŽ†tJ>Žj^ÒÈ@6ٝ	a­?¥`Hõ[‰l@ƒ-*?¥`I90¢¸@B¼é'kèm@<aÂ=Æt@8—Öz?óìêÊE¸=¿á'å'ôº?íª(,Ï¿ÃJ~«Þ¡>mØ2mo_•>iêywÞÃ×>ŠŠ½NÚ>Fr
P(ª>GD
Ç´§ï=å÷xY2…ò>f‹ggPV¾>v=–d®>DrW^ÁY>EG¥jÊB&=æj[ #7=Ô[$fÛ±N=òÓ»óü´â=ôç{™5›Ç=¦5©Ö)
x>FiÄ­qS>BÂñÿV.=øáh)é}>?ìûCóå¤=ô+Ö
"'=´A§=¥ænResonant 5:32013 TM187DES0080@B4Øiò8?~}_k@t?ÂÞï<]?!à[ ¤@(
=I'½?"£€àgÉ@rýl¾n!?©ò%Š­@JþbS ä?;x#¾u![@êoyÀ@ yÈl¼Ö@?D›3]?†ÓÀwxLL@?m"ξñ>¶¸ü>Ãv@7"1SÑË?­-‹Ž7Ø@ 7ÎÉ0¾Á?­-Ž‹Ø
@(éÖ¿§ðÊ@=h€ÆÐÐG@'zjÒ?ò«þ¦r;¿ÕKÙ¢¶³?îoio",7?äAp†>º '3a|â>¤<*•>k©cäxå¾Fÿê~>jzdW™R>aoÒ]rå>ŽôgQŠ^Â>UN,byJ:¾.+Dƒø>TAÝؙÄf>Jۉ(À&x>§Ø%ÞÄá=¼"º­5:&>àçÊý>ˆ&Å¡X>Pk'P>5Y}¾Ä="^\×¼X>-Hct»ã{>ÂR€µÜW>Ão9I-{Resonant 4:32013 TZ171DES0081@F¯;Ò¯Ì?^ÅðfëV?ȖÇfà>ÿÆ5y§@/ŵ"½ì?	ç«+_Ñ@n)Nà^¥?™eì\|·@duMÂü?5›v'ñ¹@í7¦ÒaÀ@52…[S8@BS"³.ŸŠ?füÀ>L¤@B7›õÌB>ý×hv@6Пö$!Ð?¡®ÌðÍø@·ì\Á?¡®ÍBtã¶
@4ã
Sˆ@>ƒÅ0S!@4†zFP?âÆCÿ¿äýAæìH?ìåAµ…-'?Ç"SžÔC>q›gQWg#>g:ª½šW>y›	x>6´gÃ~cÉ>9x^,¯Ì=ú=¢ªž;>^ªM,¨Ÿ2=øžs_64>/>U—zÂ>16±¹è"Z=ñ8t¢n¥$=¬&š,þ7=ѯÿѵ٘=ÐòÍÓ2Ö=š½¢I™Í¸>2ûD?>)
ä\¾µ'=ÃÁ[é`ð;>!r÷U°š-=Ĭ5½g+= •EX¸Classical2016 SJ57DES0082@B,¬'ÔØm?>âð_Ë"€?±Gv¤í'">ý3=L{s@.ŸÔs™L?ü¶Q3@pîDéô|?±€«ÓÍ1Ð@b!T/!¥?8½kæ_@í÷¾ó@*6i¡²%@@ò¢Lêö*?S^ø³K @@ғýÕóÊ>{e}oÓS@6®Õe©1?Ô‡ ^€@Ž7'$ír?Ô‡@̤@Cüü,+ƒ@;ûô¦af@4˜âêR¿ÒæsHjÔß¿åx¸®7T?ë
È0ûĺ?Ñg•Ÿ>>A»'¨¡é¨>;ݜےlO½à	»¡Ò¨:>,it"Ü!/>(}0Æ纽žÔƒôΝ>5ø!8¢ìÞ½ØÚnžœ±ë>'ÍK'RÐy>$_Å4k¡½¤	Z	¬ËÛ=ŸgËÒ"‹½µ»–@½¶P'ZK"=­l"(¯h>4êoÐgÎ@>01nßІ½Õ'í2ðÿÍ>)?¯rgŸ	½Ï'sﲟ=˜p4Š«•©Resonant 4:3483002DES0083@G€Ûê1?E3:þ?µ]ø:€';?¡
êþ‰@BñI`è®ÿ?Òå G¬á@pºD¾±Äâ? ßN,9$s@g=¨øtÆs?ö¡Ì`)z@ò›á•v`@$f&Æ@EŠ©EÁ ¿?p@%RT \@F9ãöä>nc–:‰6É@5íÐÛN0?"Úµ÷D@¾SVÉĤ?"ÚÏUa@C¾
'µl@B¢15ÒØ@8zЂ:TcÀ\PҚ¿â¥'"ûŒ?çlRêŪ¿ÌÄP•g–>B\#ÞWý>8§-Ò)&¾)0)ê'e>)2'óÐ[>"gÊ?;îa½ùƒrYßWõ>0•y0µR'¾¼¹SÍÊ>!Ô/ԙÿÌ>ênq"FM½ñÞ×3+È=ÝfF[:èV½ø$"–Á±½ñxg{ªM=ÈÈvh$>3¸ûô8´Ü>*ësG'$¾ºM©:ë>!Vˆ	ÆAï½öBÔ "_µ=Χn6Ü Classical437360DES0084@[Í
ܘÒs?‰^N\VÞ?åEܞDê?"¹å‹Q'@?$Ÿ¶Ìêò?
·sëÀ>É@m—$Mâà?‰/é óC@f¢d|¢à9?nËÃ+Î@í/ã&d€@ˆs^¬æ‹@B<XìSY?é3?
À@B@>•IâP>xuÇiüç@6ˆ˜Ù´†?'ÿú`Ë@lAß¡Íh?'.S0@KÈAY<l@<»:9I@70JÌ??îÀ×çÊC«¿î$
¬Al?î)
Xää¿ÁmÚýç]7>BÜ­LýèM>>À üÁϱ¾cìÓɵ5¾vQW•nº½ãmæjb1l=¯@ëÐ)à>95¹Ê)¾
ÞтŽ¿½èOÂ
1Íe=ód>Ì]ˆ½Æº†¸Âo=ÝL}a¥¦õ=´dÓ¤xͽÆÏԑèñ=œÝŸÇÄ>BÌã\Aâ
>=°ýmXÕU¾­uµ›Ý>7—m³ê¨¾	+"ÐÖíŽ=ÛvJ¼þáÊDetached2013 VK46DES0085@D̲ÐU?lvû'Î,?ÓoÈE¾ó?è/®Ã_@+#ßäZÛ?#®Øá¡@fP±~?ŠŽ&Ȃ±%@b¯4Ô ðO?BJýŠm@èՈçáN€?ø¢"©OÒß@<öFo²°?spÖ¹…"@?.þ">ñ>˜*"QŒtX@7"G
¡?¦lºZdf¬@ lÛ÷$,æ?¦lºÎƒU	@#>))7@=ü¾ÃÓ¶õ@š1;;ÀÒÀRÀϚ–¿´:¯<æl$?óµdQy,Ú?Ðïˑo>~<mTšo>`lÞCí.5¾@¬+¤/H¾=Ž-"\±>9{'vJ¦—>èåë:>Böú=¯¾"1¾¾®½÷'ώA> ¾(@öŠ=ÿܨ×W³©>±ooœ{E=å×U©hOù½û²w©á7ݽÜ|–´Óu¸>8˜HúE¯­>»WQvBì¾ï½'Ò><±œ½˜ÇY¶ç•e=Ø@rÝü`Scattering2013 UE31DES0086@G¦Id)?s"H´ÌD ?ʱ&˜"l? ½\º¢‰í@CgHaT´?#Òt3ïlç@q© —ô?«7iµ@uoÀa³y?,i~)Ü´p@è?g]½gÀ@%$îáÒZ]@BÓðV?'ÓÖK–šz@CÑrܞÐ>œA/Ø{š@6]z]ó!º?¤H†]:î"@´ëTŽ_š?¤H‡¤€@0D,sÉ=8@5±œ`L=ŽÀ3
G|ŸÀ:Ֆhd?î,Í]‡ï!?ºœDv?á}X"lP–>1/ÇâÔ¾š:ðãó(¾…®EÕOé>B¼Ù˜ŽnÕ¾²¯}ú®½Þßµ`5>}ðϙ÷ã>ƒÑÀ
wȾ@ÃÁ<õg>ø2ß.¾ò7ñJPT>‹–LM¾E©"Ðz>£4¼i¾‡ËABöø>Ju2¼Å¾GÝ
µ+	=¾PE^øô?>FÄ¿ׁ>O0ε ·Ù>UhuÉ	UClassical2013 VL46DES0087@FÏøQ‡=|?z8ôpÛ?¹UŠ»í"ö?3#¡¾<<@¸§Ö×>óÎÞy…@Fs<ØÆ|?È	ß	ýQ:@XnÙ§£Ö?fýö_?@÷]Jè©$à@Pã8Põ@DŽ	§C…?'šJôþ»(@H.…²uÅÑ>œÿlXÖD@7`d&w|æ?°ÂG¸Wœ@ ¶2Òf?°ÂH?+]‡	@*µü¡Mè–@G¨ÞÐÜ@#ÔXØô
¿þFæ]MGï¿Ë­~|…µ?èù|3Ì8?Ös¦â>°}Ç[>‰j	¶ÙúV¾iª¬Åє¾†·?~ú¿t¾JbB™>QÁGâ^óÞ>c qk"K¾CKt«Q¢¾`6´TŠ¤ò¾ BÔ·‹j>*JHœRë>#h©RÌÑ¡>Cmk¨>
ôP´Æ¾'—ëG>"ëŠàƒ;>['Rcû¾DFƒòéOÝ>2͹÷¾$µ×´L>/÷ÿDÊkClassical2013 VZ31DES0088@EÅçÕb˜?"º¼o"™X?¾³uzÕb?=šˆ7™s{@cßT`@P?ôÕBžrü@afdM~ ?á
‰2†@R¶•^'Š&?qü]&{Š.@Ï«•V‹@eS}çU@C7|^]©?¢Óm8¥@GðÝïã>ÃÍcôdª@7àʒa?­°}¬L4@Q8üŸÑ˜?­° ž¨ò
@7ëFV}š@GÑmðꣁ@'ÊŸÕ\¿ï[R=†¦ö?Ž—fÆeœ?éCL¹áa¢?֘>ãFÀF>þ™¸Ëã>ºŠF—e‰¾©õYy¥>×Æeqàs>¤ßûœ>CÆÃ}>vRà:ü¾ed'['Ä>"û"ç»>aågATÏ=ôžT¥O>T¬6iO(¾'Éz_:¾Q#Î…ä½õĝ½1±>´V]>§b>€fñ—b¥Þ¾5	s2&o	>LÕ[–áô7=	8=ñ˜ì"0™Classical2013 RQ98DES0089@KÖ^°oÈ?§¬n—´ÐŠ?Ûϳª²£?Fßìÿ}1@BØWO.n›?"Пú@n¨»Sk¿—?»,b–IŒ@&omÅ0"?1·Æ•"CŠ@è÷é+@@*nB\™Gé@?…½cûåø?° €6à¤S@AC…>ÚäË>º¯ÁT¯Ö@7çïK«ª?«"Ԟóæ@öNÒ
‡L?«,ç¹@¾p#Õó@+G àùAÀ+'è§ÆÀ;ʨ7êÑ?óȅgSjÿ?вJÂàÍ?Ä£~tÌ>£ÐÔÞ¢l	¾£ôHP#?Ÿ¾´!«eq>'B¸qµÏ¿¾'ØÒÙ°¾¢òÇêPA­>¤!ar>´D'ȃI¾'?ӛ_Ð>'˜£ÀKº>¢¹š±'_>Äh·å1¾¢C®sdՌ>¢ÅMD‹Ñ>²áD,÷Ì>'û®ò_.¾"Ax6‰þ侔SuÑÏ¢²>…̆®%ô>•Ü¸.úc¯>¥íˆP—BõDetached471954DES0090@E©òõbÍë?`–P»½j?ÀÎíøW•|?$uû@©™@<0'²K?2"à<sN@o•]MËòè?™ö½¢Ã6C@v$À·F>ù!bsh§4@܉® .S€@&2o™@BÑ®Ìÿ•F?€Ûî{µ@Fd3=>‡¼³öíjÚ@6Ï͖&Ÿ?œüⱡ÷Ò@
ÿí[ÖH?œüãgÒÊ
@BŒ:éª r@FSwÊNÄÀ	¶ÈD©×V?Úãç̞'«?Ãbú)"±~?áýì·5Þ;?æôí{ñ6>òýxå¾GÜ"Ggâ=à`†ËÂXß>a6Ç^ÁD+¾ ¢×~ Æ>™Õ1ö}L>ð)ª½¢Àˆ¬Z«ä¾(•±¤«Ý=í9l/X'y½ÓÀb#Ž=×i½HoŸ"½ò[¹7I=Áœ²'dÕõ=Ë°K;>C>[oâl/o¾$êmT˘h½ýh¡NV=òžëÄR9Ä=в/¤˜Ø=Ë«…¿¹µWClassical2013 SD106DES0091@FsËHÇ?cFáÅŒ?Ã8ýmP|ï?=ï¾s8@5âÂsZn³?3^0ßæ4É@e¶œþnå?¾;àlxax@'ñÚQ>ûW®iº»-@úF¡r©¸ @F@¼fØ@BÄo0B?c©‹Bߓ@Ibt@_>cù/f8ú@7u>E¤ ?©þó3þ8@žr¼¦h"?©þó®ÍÀó
@?rÝVÉ2;@I+Ž¨£U@šG»üŒ@>'èEAU¿½dv#æü?âêËø¼?âkxWgx(>šEmý
œ|>d/0éÉP>W½±úv~c¾UŠÙ€øû>)™™¼X_>0MÎĶû>/hüôI[›>"X/DP¾"ø£aûZ=úSk•É=ûù¿Ý€i>:i…êʏ½ä0ºÂö˹=ñToæ?=ò`E=JU>w[Ÿp‹Ü¡>=jd'«60>,žúÒ°°>óóð Ý=õ¹dˆÂa|=ëH¯j'ÖtClassical2013 SE106DES0092@EfÚê~À?`áYæWN‹?¢H8KQ¢Â?%¦ÍînU¨?Éß0'@ž?'ýéæ"j	@r5x– ?¾ÿ7œ"ò8@vuø9a¶»?pÈOª…å«@âMxÁ¡€@<t9ûè}N@D¢~<DÅ"?}eOþ8Ö@E6È5Wz>'lã_enÙ@7@ä=Qf?®	õá–xŒ@í³è½Ä?®	ö5–@3A!ÂB@E–ã2s@	rÃAnˆ?öNóëAÄ¿§ô_ºúë?ìs–JQc²?Øè¾ïZ8>2&XX?ë>M…">9ñѪ"ø,¾"'=p!•´>5aälÐe2>"´Sw;>>àø(=ú¬æɳ!$>{——Þ=÷oÛo ©i=äյՇ	=êvçïp–=ï-»¯±=äN‰Œ[]=ÓàÃ@(ê®>_7òG	6>
_v?6.=÷iFýbA€=ä'l-ó®ð=Ђ6nƒ>X=ÃÍùæAÌClassical2003 QT91DES0093@FÞAîÅ?mþe"Nå?´Ú|¬'¤?AÔà\‡+?È9d	Ôtv?$çf&êª@eÉø*·¬?ÛâoŒÌB@b.ö¦ˆ±[?£ŸL¯'üå@æff	@YÀJHm)ò@DHd^…¤ý?šâµæ:Š@Dʓ"!ËK>œ°1<N@7UÖõୋ?®AŽÂ
ÿ@›êi´?®A'>¼0@æÕ@†¼ˆ@Dªüð\Dó@	ǽÓ+cÞ?ôÖí^
ª¿žL,ÿœ@?í‰ð[2~ß?Ùm(#Õü>¡^ÿs É>f½2…@É>Reá篅Â>joqˆ·.>T\쮖ð>@‡¯8öV>2u¸kØ6>ùĀÌ*Ô>dxžÊ5€_>#Þù '#>Q"z&˜>	ÄË	~PÙ>Q,Lúí>Y¨§J˜è=újÞuÃy>¤J0Ql>]éÇÑ{>FTO¶Û>bÆIÕu+>ÖEoÚ}W=ï)·kGªClassical2014 QO441DES0094@>J`‹m?Y+~ʺ?ºù?$Xú?Eš¼$h–@2ÔՅFÃ?Abcº¶"@\¾a¸sé?²ۚ¼–@ZÀÕM8?EHt-P@܌ÃÒ€@,ï—ƒÁV@:îc1&{?MÌrö;Åð@@n]ýj>ŸÌ厙h×@7Ž<¹*è?¹ºAkç­@§P؁†¨?¹ºAGÈ -@4ü&«5@:oÎ'N	@3ð¾1eØ8À-€±¥¿à±…'+"?é÷'Ò…?Ûd,2ô¤>…ü	ßšž>€Û퐊~¾RóÞJWÝ8>6¢L°s¢ƒ>FBl'|1>&!RE4²>yá¶Þ¾M¿Xw>4dï–yr‰>B2Eh 6±>~R:Ñîô> ®&dѽö€F-ó¾HñõY½èÁÌR~Z>P*†o¾‡>GZ"âݺG¾'ÈU5Ï>A|0¯¾PÐóý8£=òOB‰£JResonant 1:12013 SH102DES0095@Bòöþ¬ïø?bĀ'¬?ªõ`I× ¥?(CàBOzˆ@3aÔ͗Ž{?%šiÚEî@T¾Ó7,%?²‡YµòDD@f‡Fà5?•OW)@àÑQÿÒIÀ@4Íþ]}ò@Aó‹ C[?'-­¦îb@C)ù~DŽÚ>™_V>ùi@7
±wPý?®æŒ¾²‡·@ØwºÜo4?®æLî¯@=Â72Ò@CTêS2k@=êÐ~¦f?Õ¥~

¦¿¬hs,²Kç?𠱝ô"p?²HÚ÷,	>"za p>añH"°g>Ô¬¬€Óý>w¥X˜>£?>M'ôg²Z>Š±Ó>/¾Z5 Çy=ç<Áy—>E½ oN&Œ>‡y"f?g=ӒªùԐZ=¼.´­"²;>3°ÛÒÝþ=Ó¼·æƒ0=£Pè:08>d¨ã2PZ>4§'&olS=ì9îH'Î>rÑð²L,=ÀªH•;å=£Í㇙Ü~Classical495190DES0096@K‰%JJ͟?axP´Â?ÓÌ`Š…>ø4~a}ì@:ɉs/<?–AVö@kƒA)Ù?'Ž£–ÊÑÆ@esOzX?$Ø»¡Tm@ë-¼K€@
ô"->{K@Cž&D?eØt'9~Ð@BÝbúä—>…h
`Có@6Ç£cšÞ??Ò	<^é@ôïM(½<??ÒnÛA
@AÙna¹öË@<|Ìï¤Ü@9)O%±ÚÀ	òšñü^<¿ç›'g)µ:?ìÏ0}Âiоèb‹ëV²€>^ÈtÆ]Þ>[?Œeò&€¾.¥Jã,b­¾¤"§Øá=ã6¾–Ù=ʇ¸iã·O>X'´Klt¾+%§²¶¾p;«*N=÷–{
h=¬ý§
«=ÿB'yŽ,²=ç/Uõ]²Ø½Á'm¹$w=`fÊ~ Œf>3…¹—¯ËÄ>/_ú¹é6¾RR-"&>)ЃM!;ä½ýz}ÉàÜ=ÑéTÓ#^îDetached2013 QP95DES0097@DQÁ®eé?c]øŠO¾‡?ŧãtÁ3É?±Æài´@9pùÓÌ;0?<NdR@2Çhë>ý;?"']–ÌÃ@QÙWMêg?&´a</nV@ð؛|ËÿÀ@+•øð€^@@ᰞˆßž?{5½ É@B"ŸÖ>"ë?¥$@6°\VÏ?§áÓ;s#œ@f!ƟÀÜ?§áÓVŽ‡
@<àÿƒÖË@=;ؘ48è@5—opš»¿ý—³˜·¿âÜàÐÀUñ?ã‰H׎m?æ)¡–d‹Ð>\xÎûÇ:²>TÞ®\V5Ó¾!a¡qý¾1€9¼6ö¾"RO.Oº%><a/3™>N©/Á¹¾:ÄÑðâ×¾%ljüŽAµ¾YŽ9¯¿Þ>L8$ˆ¿=ç°¶ªB><+²½éù=ûz
)Dÿ-½Ü`cð·þ>G#e$,<>@ÿË7X¾`S˜çå>6p–=@¾
n
۟‰Ñ=â#ë{[\)Classical2013 SS102DES0098@GŸª^´J?|œOÐÌǂ?É#M«þ?)÷I<WþÏ@:`ÂÖ.t?%o–ÆXÂ@3"œ\?ª19ŠÛ¥¥@5‡Íé¿?ԋxÚ>¦@ïÛŸ=Ž€@$(
g¿€@Bûj«€$?Ž‹Yå¬)w@C›k;74©>•"‰8@6Á¿Ó€|?¥f*óá@MgÅÓ¤?¥fÄX'
@-	Û30@CGX–Ӛ@ƒé.·‹nÀe
㛏ü¿ÅívZF6¬?æ7'ŸN?ê6*hÝÀ>ÖQÌ\*>d$†²Íƃ¾Sf ›Ñ¾w±ŽŸ[¾<ËMOÊ"Ç>M홂þè">9›Ø±+~¾'ê\äýô¾L™… $ƾž/ìÉÉ>"h̐Z³Œ>*cת8>>áy3">úk Ä¾ÐHÝ0²M>m4öXÅ.õ>7¼0Bòt¾?eÓ­ïÀ>R=¢È¾q`ýÙdq>,òhClassical2013 TH172DES0099@E(%SGÏÛ?aÓ	£
á¦?Ѐ{<?çMÎbã5@'á¶gÞ? B$¥‡ÝM@qý³ÔC!?–VÝê؞0@ESúë€æà?5E&1Ñ@èX»œÒœ@@y»lÐ!{@?gŒÓ‰¡¨?sTÐàÔÀ@@«ë¢"®>ŒCù\J@6Þ5ÀCJ?¥Ó¹þ"ð@†Þö~ì?¥Óêc"@8Ø9ôÉè2@?ö¦Xvn@#Ž_âY´?î= 	¸Šô¿Àù*ÂH";?ïñÈèj´?ä£}ìôӒ>jÛPEbJè>P"ùâ{g>Xí4ži¾=d=gücQ=Þ	n
 >w]u>4™á´­R=ý›"Ö.[z¾Ÿ³qÌé=èg´ð.C"=øXûä1×=Ͷ™Çj2*=ÞìK¥£²=רŸ°x°ë=ÄvzI‡V>Nºõ4ò™>/ÒEÎG½Ä,+L<OV>íÂ8ñó;=Ã{²GlL=Ã73.êyˆResonant 5:32010 SB41DES0100@C½s.öèƒ?WĄê_?ÑðC°†»e>ø¹­–-÷@ä́pþ>ýÊ«{5[@o{~o?yÉ9ÿ·È@arGb™?@FÜÑÕÇ@ì·å?êò¬zœŽI@<j
‹Œ(î?_VU|ÚÜ@<HÖ>ÖYÙ>‡Ã*¿@69K¯äh?šnUß27ó@Æ?i÷žp?šnV-…ÎÕ
@Eð€}^•@:xØq2@$‹8aÀ^?ÿ~¸÷yþ¿àŒø«ºvº?ò\¶Ês\Z?Üîn1ôˆ>R½P}î'ú><ӛhÓ9H>ù̪Ù3¾—¾A]œk>¿_Ìè̖=ö?…Ožï>&@añçÄC>/£>²œ½ähKùfÉî=öÃ׫CÍá=áwg¯&˜ë=ØïQ-þj½±bv¸‹y=ÑfœˆDAo=¼@î›ÌãÒ>õ~p}=ò­þ|¥Xö=ÀßìLO(¦=áÒK‹ú4—=¾-äÏýÑä=¤M¸
1Resonant 3:2480017DES0101@P•e
ú?yÔΰúmæ?ܨ–$AÛ®?fžÍÌ@*^üÅ?	P´ôê@pÕ0†o¡Î?z7?k3ö@RÒÎG», ?@@
¤M3@è1[Œì@?îØß-–@BP³¡Ò?²æ8ü@CÝFH²³>‰ÿ|LˆÈ@6!ÐÞAŽ?—!°C˜‡@¹»mA¿¦?—!Ã~=8ý@AUòåûo¨@AÖ}£U«Û@0 2«¿¶x@Ò¤éßß/¿ÐàXú¬?ðŒÍ¯áƟ?à¿)™KK>s|Ârf©>b@,Ei°>9y´Ø†Œ>C#:§8á>;±$eì>s5Ý2ƒ>QºLýÞ>'Ý'å¾|ù>2‡éóÔ>)•6"$>«Hñãð>ØZVÖhl>	Èö¾{ˆ>
̲ n=ãÆœˆ>)ÏúîË"X>ʽä0&=õó9µ/\=>mu`Z=ꥻW6Ú§=ËÀÖùâDetached2013 TN187DES0102@J…"ƒÌ?mÖt]-¹w?×ñФ@•~?M.oàÛS@#øu 8ãð>÷Á3G¦©@qDàË?'×ó§o@[~—â×ðó?Cdšl@ë|Þ÷ʧÀ@$‡r<tÇ@@™[29?pâ.ÍO[^@@qzñ…¨)>dwË~"ß@6œc`Ílà?Ÿºô=£±@ªMQ¤?Ÿºô¯ £	
@7Ègä
³"@;w³(	Lé@2¦<©ºÃ?ÿWUº^¿äÿ0K‹¢?ïœævÞ³?Þc¢µÅÚ>iéÁÒdû>a:E7Pìî>)>Kà™¾GA™Â0w¾0ÞT	Qˆ>t< Å7>V÷…ÄEÄ`> ̂m'lS¾<¹wv÷¾#´) )0æ=ùýŠAaÇ=êZ¢Ÿ8"4¾ÝÒ|´@½àþËRù¿=ÇQ1%+=">CÊMñÂá>5˜¾˜Co´=åh;¦…\>(•
jrû=á:˜¼øQð=¸­[hmèResonant 7:32003 QX111DES0103@C¦Ù‹¹È?fÛPÑàS?ÁvÕÉ?'RA$B@#Ô=ØÌ?%e]2ÏNl@Y/ÆÖì‰Ü?¡Øҗi@c¯Ì
´ã?E˹飰È@ߊTuÕ@'ŜdŒ‰³@Aëml{™?«º¦@DnŠü"þÁ>šªx¬Hï@7¾Éû¶?±åÅtÃo@©A»A?±æ<"	
@CÙ§íGs@CÚwe+þT@#™¹Ϟ¿©gXåVˆp¿ºŒ¬á
?í˜ä|=ŒA?Ͼ2YG§¾>›ò8y38L>zÔ*[(»¾'úe|«>AŽåóÉ>é>HÚId`j|>$û­ätõ&>YÑôR"°ä¾ñí¦—>)#£ð•§È>)«}Ð0»>ŸðÐú('=Ëè¸Ú…¥=ëÃìa*G˽¸÷cj«ž½nPbû§Ü>cº…·`V>?úÎ\êÐ/¾k(ˆwš$>
('³g½ÈöŽålƒô=Âl¿÷½µ)Resonant 3:22013 TO187DES0104@C£¤ÇP#?mC€jT–3?È=·^"v?œãTˆÜ@"SšväRÏ?´t§œh@tÜÁ^œ6Ô?¡úº{Âk»@T—-@w=?I½¡ð•ç@îf9°
z€@ À¹* @?Öø
ƒáa?}@Oð?ü@@ëöÊÎÙ>•¼M<A³(@6÷Ëg¬Z?«M´<oc@yÕôïÁz?«M´ç§þ@;vhٔ<b@<à9®qC@.ß_1Ò´J@œ«Øx0¿ãà¿ñø~/?ì7¤K)U&?àt™|Ur>wkó5#
>ig\tn>8\Î;]
;¾a{m?îE¾Jß¿"ßG	=âÑM–k>ZÒÚ@ª$'>*0CªÁ	¾RqåÂìÙ¾<4°Ò®ìç=×ÊQ¬‡#c=ùú[~º¾!?Õõ)QV¾
Žw{û6=²ßaM€ÛÜ>Uh>+Å>BŒ‰¬¿=ùÇb_ºš>0"ÒVŠœ=ëpSö=Â?Vu#ÄResonant candidate 3:22013 TP187DES0105@Sæú:âl?¼´€"?৯Ÿ_k?S…BK@?.ÎÜò¦?!l?¤ñœC@fÒ7øZ?‰êêCÜÂY@gñ¨ÌæÞ5?¡ž"Ìy@é™VÀÉ@@Weè;¹@Cdò/‰¯?'Š˜ì£A@CÆ}tµá>Š?E@Ó*‹@6Úÿ7t¯?¨£·û«ßS@§_Ÿz˜?¨£¸,Žè+	
@5œOªœNn@@Êo½´V¤@4«Ãðo?í²š´à¿ÞÌ/FÛ²?ñä½àtJÉ¿Èx.Y†º>qpò¯Ú¨­>e|½™û>x+ı>8†ãC
lÌ>9j}×B'ã½ë,ՖÉ(>ZƒXÓt6g>œïOzít>0&²PÈ>0'rt°"u½Þäú+»vn=Ǫ·5·…=ÒJ¼º¥E=Ù#8£==gšIr¬è€>A «DäÚ°>4@–I
¿7=è¢E¡ >(õ6†H=ØÑP8ŸÄ=¯'ämïDetached2013 TQ187DES0106@EÄãÀ}î|?W©¾ñJ?·òÍ=IÛ?
Пm(@$ZAA›>Õ²Hdh·‹@q›*Wi»?½ù;7µŒÝ@]Fæè?PXˆZ‰Ìb@íPû5h£À@;ýOvÿ*@C»·&M?ki6Ka@Cž	䝋>‡-ñôç¼°@7Ç¿
üH?§w[>¹Â@ofƒM÷?§wƒ"¦‹@AºÙ${±@A7uEû™V@3c¦¼\È[?íG$
8"¿àlJm*L?êØë7[ç;?×£.Np*>lÔo ‹Æ>`1Æ WÉ>æ9R´1¾0˜"™¿ž¾4)Nz¥z=þ;|à:àŽ>R:íÚ%>™ß/£_ϾÐÈc¸™Ý=s®("wR=ñ¿™Ø¼Ñ=ÄèKŒvA÷=çô_í¶J=á2aúãi=¯ö¢êåÈ>]'Z4ì>O…æÝý5=ùîQæÂÎ>A$rÆøª=íÐN™¢¬=µ)­
J9Classical2016 SY56DES0107@Ef\f¶—?]¢·Ku_è?½&٘\Ã? ?†®K@,¥`"‰I?
‡ð'ù‡<@uØ°nÊ?®ÂäÉYÙn@ZH§àƤ?F'WxHÈ@ð®ï~pl @(1Kå׍s@Bö"ŒIÃÌ?zESb.@CláD-3>¾mLƒÛ@7:]¥S°?¥ö­RG@@Òõx?¥GNš@=âÅéO@?ܗ]'ID@6听ÞtÓ?¼'£+ýÌ¿ãì´À¥kš?ç2%àÚ?ۣФ>v4:'è >pRèáä`†=åMþ×6xs>M}Fâez>J~ò5'ˆ>Rà-ߎ>h¼Pçè=á:²pf >G[»ÇDP>DxY"‹>Œ€ýØÅÈ=°•ÄÌ)o=òLmÿÐá=éÅð–?5V½ƒ"R3æ¯D>SØ#á¿£>K€rbNàà½ËöGÙÅ@>DŠG×h½ ×Úµ"‡Ü=µá9ý*òClassical2016 SS55DES0108@RIÖ-˜*ô?ŠöØ_š‰o?ÞxA®Øl?!àŽeʒ[@<üæCm?#E÷ÓY‡@cÀSR`oÿ?Š¡ï‹
@@fÙvO§¨?&âÄ=#–@æs y\9À?ø¥³ª^ö@C)¹#Ȉä?'3iwqÁð@EēÓ"æ}>‹ä/'¨_@6Â.³?£ãÐè%õS@j¥"âÌì?£ãÑ<âEx
@<-
nåäw@Beƒj˜G@7Փ݆ݿóÌÆ°n§C¿Ô'çó­†?ñ%áÇîK׿º³éË>}ƒB݁q>rä?'â@¾40ç'†b>GEÁnm >Fp±z3¾	·
.•2Ô>h8ªa¯¾)à˜çøè>@?#é
?>>b\`G¯Ç¾P»iö«=ÊQ¾ʟæë¼¾xI"¹/=Ǿ¡Õ³8>O̺£8>C>«Îóht¾ˆG÷!RÕ>8}7XN½ú7û•Þ
=Â×¾É!ŽDetached2013 TR187DES0109@N}@' ?ÝMvg½£?Ùd`"¾J1?&täLæÆy@,aQ—›? MÿÉS1Ñ@të«בé?›Yù¶-3ø@S2Ö{ox?Håƒb'@îíy$k€@Cwx&áM@Bdkõó?"ŽHÕ	d†@C	Õ¤1Ñ]>¤´ñž@°@7[ÇÃT†?¯¤í½£e@)+:®Al?¯¤î}¯ùQ	@<s`z­,@A]:dx@0£¢Y5¿÷â1*
ê¿â¢—P™?ë©¡}eƒ"?âí1˜ãS>¦V¡Y;k«>"õ÷ÁŽ¾c—+·&é¾iÑBãÿ'™¾%Êú_Æc×>Kè4îá	>Öø"R;Q¹j#z¾V]â½¾üóý¡´>8½ì{D> "WÎ5¹'>)lrE†=ó•—Ø¿²¾GÑpÇHK>bíΓûKÏ>M)oIc¾º¾*…E¢ZÞg>8d<àé´¾jÛ>r'‡=ü¾AF!ÖDetached2013 TS187DES0110@An›IŽÍ`?i£ïÉÃ?¹±:Ä?:œ"24…¼@faB0>?ëSD@hx"c©?Ò­
çÇæÔ@_ù£Eú'o?\Á.U
Žä@èZ	(›Ò€@G\A›ü]@?q'P•T?^¨ð$›‡@@%¹û">L>¢âd¡‰ˆÏ@7wõ!Á?³"½a°Ê¿@ ÃNð.?³"½¹iX»@6L>
!#¡@?ëSð–Bø@²À¹Xs¿ßæ›?¥Y¿±Ç\8÷n"?ñ%#vRUÐ?Ú'Mns†>–€æ¿ÇÕí>op,iy
¾d~2»H>‰Íáqx2L>^ðòáG¯¾&†"#Ԗ5>I
­›â'z=ó×\icéõ>nJ‹{d>=]v6dݾ+À;GÎä=ï}™å¼pû>@o'\å(>EaÓ%½ö.mô—C>ŸðYvó'>hfB<ûÚ¾P´O^­P>4ƒ§¥Çq¾X3dªZ>EdÏ«Resonant 5:42013 TT187DES0111@F¦V•ÊÁ?aX"×"O?½i9G=?W?"Q#ê&<@3A©ÔÙì?%˜^û%#@fåWê;ý?¸b"znÒ@eRÉ¥ÓM?9i'4ä@çüØ®À@5N°KÐnž@C}õ@*p$?x7ږ]Ù@C¸ÜÏåoO>•nßH@6õ2»î÷?¬Éþ$"©@îi½Œì?¬Éþ' æ"	@"LYþsßÑ@AP"Ãþ®ü@3sÊýß­_¿×ĸ¨3e%¿Ý>¯­¼Ð?íû¾#o=í?¸×Û½'f1>ˆŒî'7<¤>zÿ7}K‰"¾,àvsó¾Zt÷>"¾Aõù¨<÷Ã=úisAIp>m¶–_¾kni"óh¾Jž™ÿ7¾1Ÿ¿1ÎìÇ=êÂlžq+|=Õ×ïÙ(£=ý˜½E	NÒ=ä/O™B콜¨ñ†ÚN>b'Z^SÄ>S X'˜¿¾
`°e">Cô¢ÔaÝ^½õËÙ"¢¢=º}oÆÉí¥Classical2013 TU187DES0112@C£ø*Ux?Z
èeÅP?č'Õ3>þ&¬µG@-Åúâ­Y?FM|"§÷@r,(u·Ý?¢–2C)èŒ@UùtË«?A>ê†AYØ@êÝuˆÎOÀ@¶3ÚÒüÖ@@|°§e¶~?c"kþÖŒ@@cj	S) >ŒHô!+³@7MsÂ?°a`¸.œ@l?0´/>?°a`°àƒ
@.A;b\@6@<2×xR=@1SM'bJ¿Åž5Ü>²>¿à(ãä·å?ìÃüwµQ?∛`&Ú>d'щOB˜>Xrëõ
éϾٌAï´¾[j"–•>Ö%	^	>
u,Iã÷p>MÑNÚÞZ½ôãCÃýd½ØúöF•#5>Y¥"¢ß>!h'ÌÓ=ÈTø}@aN=뗚›MÍ8=֕È
½"§: 	>A«W:7žÁ>2áC,(ˆ®½úXŒ©œ×Å>%ûÄh$p½æ~Ә	¹A=É,þfœíÅResonant 3:22013 TV187DES0113@CÏË#Ò¹ ?hˆ
4Ââ¦?¬  «ýÉ?ef虏@‹$/âÇ?#ž¬Q#Q@C¾Äpk?ޖ·²K¥'@bœ°ŠÇ>?V°;ÿ†¢­@ø¾«:è5à@`Pöt§Y3@B¹*ӓÊ?`Šù²™¥0@DÝñPœ~K>•g°HA8/@7;§²Ö?­ó¦eY@©ÊÄÌ?­
r(È
@3W†P@D=Ź@$«i˜h?ð›=\œ'¿Íüð¯âªl?븺ԎÓ?ÓŒaä&ç>" £¾#£>rj¸ÑÌ©±>4ã`¹ý#z¾ƒ'¡ç&W£¾[gWʲ2ª=þÒo†æ|Í>QxN­Py^>zÐEvÍf¾_þ÷	ä¾5}­F`¹=æû(Õǜ=à])`¶¡Õ¾g%"·½Úʋ;Åbn=ÀZÕ ^þ>Š¿Š±O6±>eóH8ž> +=1²G>BBs8–ä=õÀJÙ0Ñ8=Á—ÚmYeClassical2013 RB98DES0114@E´Ÿþ±?oý
¨lÌ>?ÐupÔÏÁ4?%´Y¹@5ðjÄüfô?®$Šf`@uç*•'ië?†ø&d+ó@b`â1B7?='¾-h@òòe&hv@Ÿ¡è°X¡@?ZšáÂíª?'¢ßÌNp@D®;Ž-l>œäòº7ªO@6¯øÙ¨ì?¬·*¼¸gÞ@ÿÔV`?¬·+ŸÊ­›@'Ù?I'®"@@O÷˜s'Ð@9–)¶!NAÀ¨éñ&S¿è" ¶U¿?âÙÁ9F=?Êh5ýU'ð>•ë-¦t:>'ƒ¤C_H¾j"Û|»ü˜>WœÑ <½>]ۀÝT3Q¾'mkþô>‹þ¸y]µ¾e<´ãT»ž>So
=ËâÙ>XL9"P	â¾#…›/Åü:>@#íÔxé"¾,_œpµ—®¾2‡KÃä==üJ'?í>Q!ŠZ½Ì>K¹tQŠ¾$ºbàú?B>G/ªÀ´#¾ œNhECq=ùªªùãì7Resonant 5:32013 TW187DES0115@EŽ<®*P@?ië^¿–˜?®±FJ'y?=ôˆ…65?×þ¿íM?#ÀTV_õ.@qBYI'1³?àr?gPI½@Iâ:©?•#Ȝœ:@杁‡î@@_XµŸS@DCrĔ$u?•ÇÙXGÄi@D"8p7æç>™o\U­n@7 ïœ
?°pç&È_@ðHI=D`?°pçs‡ÊË@.æéªÄåì@D2o†æC!@1ú@¹"7@È}-¬‡Ô¿Ã˜D÷~?í&ÞWF–?Ù}Ê|áò>šl©‡M#Ã>ulgÌä™>a'LøSŠ+>‡™¡¶7–\>cPqä5Zñ>O³²x~h>R'Ó7m2J>=̹×hd_>k±2´Þ>DŠh1Úþ>0¸·¹ND]>(Ϊ ‡Óí>W.7kZ‡}>1+ëú}>ß­—à>¬<öO+´>r+¹)NÀ>]&æߘVC>FÑꉬ¹À>2S†ê"{(>°¦Ot´Classical2013 TD172DES0116@E=o*#[`?¥Í9.`?Äu–7è
ˆ?i4R«žQ˜@&á'2±?B­™Š·^ª@UR3؎ q?Á=
â‡ý@'»ÖÓß?hÍÖ±;1@òRwl@@@
æ§ï@AØR¶¬$‰?ÅMuõ©–¥@D($³Ri)>ÎTçÅþ2µ@7Q Ö¾?¨1º$³™‹@èZLš‡x?¨20s$
@GSáÇAO@CН+	7@}ç´#z¦@Š–Ïéçï¿Õ–èÎ?v?é&Qˆ"ØŠ?áxê­xò?»ê—¡F>ÒFƒ1Œ<>Âîźþö>ò=ßÕù×ÿ>Šóœ(^>³='O&>¢Ø¢óô:º>"…X"ì‡>ÂÃNýaWÓ>"ùn¦?>ƒ­hScý>"?Źa÷>³l«…"ù>ƒÂӇæ>tfù¸&†>âñãG"y>³2¸*î'>£ÅŽÁE>ƒ{ovJÐÎ>tØÒ¬b>d±x$@òClassical2014 OD394DES0117@F.Êñ\Sî?T2•œè´ô?¸n¿‡º? eå2@&GèÊZ?iޜ'.f@T¨bšQJ?³€î(é0{@`FZÁ†ÆR?B`Àï%Ä@Ç!Cd7@;U2ÿO¨ç@DÞÆ»?hBé‹2g@HýSh'Å>"¯ôw"7Ö@6V]¨hƒÎ?™pÙÚa¸@XÀ52Œ?™pڎDGï@@äA"©@Guˆiøv@$	`*ŸÀQÀÙjrÔz忽+í «P?ê:ä.y­ ?ÐO^cR(7>€XÀ{Ù9,>[d©-ȾJD¶Tñ!á>A‡|?"ã'>0<ÎÆÔÄL½îá=³J/>7'Îú
€¾%ý¿5¥Á§>!śˆ]
Ó>
™E˜´‡Á½×rJ_?>99ŽOAÒ¾©_–‹@½øÅяzob=­¥ó",ð>Qîæû‰,>,RKæ撾É-‰µJ>Ý,iÅ1½ö½	:B¤=é­êèÉ»~Classical2013 TX187DES0118@Es€Å1Y?k°'­y?©±j>(ç?3ry:}g?ÞÔÈÙ	Š?$΋vm@@oؚ•œ m?̪nxä@F§'ABÿ?'V¦5)"i@ä¬8N;À@J€_½žÞ@D_íuP)N?‹Pôo˜¤Ó@DûhváùN> BŠÄ҄ø@7<£¶Ô?²G°qd¾@®ðë¤?²G°çÅ5	@<¶ñøÝ@Däo·?ü÷†ÝpŒ?àÊj~'SÝ¿S'É ?`?ìÓx¼vÇ?Ùfp©è>¨jSTËÌ>V>Ý.£¾>2Çpÿ¼È+¾TO#ȶΨ>Lw¥ZTTÙ>9Ãë¯mÄ>à2¤ïäu=çÊDµIò>)"©w-׏=ûÛç$Øè=å܅.bÃg=ÓØ{¥E>Љa:ã=ÙM…À
â=Â&Ä¡_¿Ì>~a͍Š¨¨> 
˨¾Oj«ò'=ñæŸu˜«=ÝG¡|ë@Y=ÑwŒÉÀ{Classical2014 TM95DES0119@B>fS&»Ö?U¯ã"CøÙ?Çå'D«-æ?Õ5,ÆÓd@1ŽÁ\k¶?ðí{EÝ@pu	ý)B°?"ÃSKë×@d$ôÎDh?5¸£"Êr@qGÀ@Øæùͺ@=­
h°'`?jYÌ?@>š0½éÿ>†ìkRè'@6Þ$q*¤?©ælÙú@û':o5h?©ælîѽ
@3¢5¨@;·S¥é$@*Î&3zd¿òJƞ³!«¿ä&‹ÙMt?ðj#»¨ø?NJ­Éï$·>Vje±=~ë>E)EªßŒ¾yÀ,û!=Ñ)|¡¾ßm>V5Z–ú=ÓÐÂ%†>4¦'ܾoõËá=ëDíöîÿu>[]v"î=»ˆk³êÀÞ=а§Ò°vÐ=©˜™²}ö½Åí¿UUC½'½>Rñ/>>|Ç)¸¼½>+Õn1BYϽùÖñ©œþ>;(5 9ù½ç/OAG7Ü=À^ý¹7Resonant 4:32011 SW281DES0120@GSaõ?c?\K}?¸X:x¥
ª? ¿u­h)@ˆ˜ŠôU´>òa¸ü@rëØK¥¤•?±oëŒÅ¥h@[Å`ù¨ú?TÒWʦ7ó@ðº…óJáÀ@0á-"ÏÍ@Eà¿'?hÌ\Ö\´@E,Å2³>ƒp ©Ñ÷w@6ªz(šWH? 
âk¶‡@Ebf	X? 
â±Ã¿÷@BáƒÜù@DþY`•s@#ݨsN  ?á"æ¾d¿Ñm`ÍL2_?ìb"›­?×ÞߘlÍ>rI:Šè>PÛ`^iý,>"ÐXh¼¾C¥A™AÕ6½ßô‹¶£2>•
ñœä>/g>Ä=áôøc/¾,¿EL+=àÓlì#Ü=æJ¶–†=°í;bûm'=ï.Jñ+&Å=кàíŠ=œ&ykuO§>WÃҋö»c>2÷ ©4½çCpHŒD>Ãi-!€½±Ÿ»Áñ=§×cd ÿClassical2014 UE241DES0121@E?›n	u¬?~›S꧴?¿ê9íºd?=ÜêPÙ@
EOé=	?%U0O2û@SwüÆ3¦'?Æ°'ëjºÖ@N5h2ÂôV?VRA(Nó"@õË3ö—ñ@@NØä2S#@B™v¨¾Ì$?šk˜¯÷'@FŠ£œõ Œ>küw…@7t5E¯¶ú?´Â¢ ø›@¥Ö8ݤ8?´Â¢¼Áã
@8¿ÎF£óþ@Eå\oIË@%¾åbžë¿«š»Œä°¿Ò]t;ÂT?çüÃD H¦?ÚúþcÔâ>Œíg]¢'ü>iýq¿¾+)™-ᯩ¾‡}ނK&~¾c	úmyÏá>3qt§¸åÃ>G"Ðo·®¯¾Ճìm¹¾bùù&¾>Oéc">——a»ð=×F¨ô¶œ>3£Yµ'>νX>쒽Ù;«…¨§}>•7ÐÙø¶$>rh ù®¾9aBݎ`Z>P
ôO¾~°çµ:=âåè×Ë[Classical534315DES0122@C¼8S%á®?XŽ½/±?ҋ´ÕJaG?WEW™I@"Êgï"b?R1ńí°@s¼¥Vܕ?ºcqsøl»@MòºU³"¡?;x"5Ԇ¸@ë="Š°À@+/ŒÚûò!@<gܕ½þ?hš*-¦v1@;ڟ–ã·u>²òÜa¡~É@6¥/r?˜)[¦*O@]²d\ ?˜)h¹ìëä@BaáZ…[@8ô/0Ì@*.²/Ajb@
¹4¬¶ö¿áÇ2Ž¤µë?𝈍XÇg?ä®á)×Ø>¥†`øo±>'Üت…W>h:0m-´@>šÄLÔ`m9>†þ"°Á"ß>\AFñf5×>€Rkê>UOn¤M>‡Umcðł>t{Sõvª>Hº´QiNS>+·­›e¦…>]¡n4Âo2>I…nê~¥>Ö¥4L"y>'	"œb™ý>}1ðÃþ>Q«ÈÈ®€b>hêj_}>>Rq‹¯ñr>®Œöæõ;Resonant 3:22015 TW361DES0123@QQ]Õ@jô?rhÇæKe?ÝõÜÇ%ì>þ»¿xS@0¯™ÀiÊã?^-îw·T@tºžDæ?'…´ÏgûÙ@E"-yÀ?"Ü©C—!
@뢙Ùy@ù›YÑ@BlY«ÉEŽ?rÄ×GÆ	@B]ïˆúœ>†V8?ʾD@6¾²ð§;?¦S²ñì"@WÛ=®ð?¦S²)…z
@?E‰ð[{@APX²ZåÇ@)SEË\š?è҃…u¿Õҁ°±?îá37?èbzkK>h˜8¸¢Û>Qž–[¬W>¬>óO'›¾GÊïS‡@¾"ÑÐ>­ÁÙ>[4}E~%>8p™ÄE=ì'P@Åöë¾-®·Þ¤Y?¾9Ðۃ)p=ûG½IRÿ"=»7ª.î=í]]Â4=Ø-§:XÀ=««›.7P >NèØØ7ü·>2Ér}Ôî½ùgqG6>"CŠÔ™½×[¶xÎÿÄ=Âz
l
æResonant 7:22013 TK172DES0124@G;÷<³?f24p>È9?Ê#ó» ­?"8Ùg°ŽJ@)/
ð‹yF?r
–Ôù@nÝÖëË¢?šºí«'Gï@QþˆL¡š?B¸[Áê@åx›@@
…ìGÖ1Ý@B|–FBr4?BWR÷žû@D$("#Aw>"­§ÇçRÂ@6×DVø8'?¦‹§CIÆ@ 
(ú(?¦‹§f"Ú"@>ŸA+ž`î@B¸-™oµh@.€•z@/o¿ð…Ãv'Í¿Æ'o×	ô"?ìã¾ER?àJÓla¶R>lÎö¥"³G>WPJ;þ"¶¾ˆy ©"3¾2ŽÎt'˽äÓUQ >¦ã<À>BíªBvŒ¾p‡û˜òð¾(š%Ç=çô).ò8=ù8ì{ö³=ÔD,‰ÁiH=ýÑcÙñð=àYö˜zŽÆuÖRFã>Vïӏ½ˆ>Af3;Csé¾æ"xýŠ>*ÖëPNÌI½ø}ïô†…'=Ñë‰o¬gClassical2013 TY187DES0125@E¾)âˆ&?_´ÀHcš?°pÆ"à‹?-P5‰î@&DÃ"/Ó?
EÞü"Ôõ@v)îP´‰Ã?±M\Í4Ð@WEü'º3?R¬\†4t¬@ò‰i4w§ @)ìì… @DX£™Óky?†´á!5îó@E"×%Ô®>'Ë+''´Ù@6Á- ÉÞ?¤éXãÒÆ@ó'õÄÔ?¤é}»d@B¢J Ñäk@Cà]b
L@-"ïÊø«À¼MŸ·~í¿Õ8'zÆ?ê+~¦24ç?Ú¢ÂGdá.>mf¯õTˆ>U÷qØñ¾,i§^
Ɗ>0#ò\äã±>)+ïN?Ý=û½È˅ù>@~(*}§é¾	€%ÆN>%Q'šû8>!EaY=ՍÑV¹€l=í}WµQØò=ì{€¨d½º&Ì=DYC½Îúø~¾¤Á>g›úoü>P°ÔҖ'ù¾)—ÚáP݃>7úɕçñ§¾Ú¢Eh=îî®Ý÷JClassical385191DES0126@D¦ÖJÿdC?hJw_
??šTgëCL?\E?®Ã÷@)w'K‰y?Gä,¶'Ì@5lCô€@']K·b@dxúÏ'?U@o½²j'@ù®!öóg@"?|í
R@Dæý?8^Î5éÌË@E4'ómÎ>¾ŸõXI(@7I7 J¸?³K3O@
÷@Ö"Ì?³Kf܇	@%öƀ÷@Dñ¶ÞW@±–[昿ö¨ç&úØ ¿À¿À£Þ?현ŸÀG|?È~‰ßz>æR›RŽH>²ƒ&Þýü¾ cˆ«ï>Úìs7ªƒ>¥€ÝL'T©¾".›?ÑnÅ>~óòA3;k	æëÀ¡>¦%}™gÁé>qÓ[/4ñ¾`ÿº¬:Á>X"ü¦»×o¾"Ý¿˜H¶¾_§•˜öE>NN¤ÿö¼é>ЂՑÆä‡>š&1Zev¾ˆÞÂ.l3^>dÜ¡Ë)ݾS¥¼a.ßô>C'GSKüClassical2015 PD312DES0127@K·1KZ©±?p—/-«?×ýWÀ!ï?	«q¦Áp@7nMGé?TØê¯ÉÊ@l>ÀS¼Í?™¹¬ðª©@c[B‹k?9•ÝOæ@ë—O~@âNnàš@AS¥e,ê?t—žzgl¯@ADà¶gæ>±•>•¶@7'üñs?ª
X‰Š@ëΪ?ª
X™
@/4yÌqõ@<jüHâŽ@3łu—ZãÀâs†›³¿äK÷1¤¥?ñö"2;ˆ?ÃWÅÔVB>oCd$6>eúêÖlj¾B"Ötèùà>4ÖÒÖØˎ>:ŸÊÐþ è¾SÝïjò>_<2À·? ¾:W®W\ú>1ójã>5›wÑT/¾e±l±œJ>Ÿçå?¾jH2]_Þ¾'š…‰Ä=Ý·²1¦Ñ>O¯.6É]›>E¤=•ú'¾#ËÌSH>>J¿—}ù¾ú£]Öq=÷Ùÿ¨C:Resonant 5:22013 TZ187DES0128@> Â¥_Á°?RHÃÛu¥?±·Ò}êËÊ?ºÎ‡µ@*Ph vŽ€?6ýäd@vmHuŸ{¹?±¾âh`›@cr/-:?Dë³Ä›z@òÙùY@@@)æã_‹V¿@<
ó‡Žá¿?n&"-±Y9@>ìòž=ª>•Fe ǚì@7t‰ä¡l?«'«áå®v@ /æ6Ìn?«'¬)†ê¸
@2ÿö?~Ã,@:é–q£88@/¡ŸO¯G…?ã/î¦ù¿ã_†0§"6?쏳&(@Ž?ΐ*婞>r-p'>eaËi7l>FÛÏoÄ/½ñÐ:Õ³/>!)zÐ^¯S=öU®oÑ>X½¤
Ï>&
×ãÐ=÷Û"°q>Ã2%ú¸¼=ê=Î鷓…=¾Sψ©è˜=ӎq¨D=Ò½å	Žó=©ëßDÇï>Qâž"ËÙ>Cúny+¶ã=ç'òóL>6«!¨ºK—=Ýðݐ[?=°V¬M¸Resonant 1:1303775DES0129@[ö£ôäô?'‹ìî6Ç?åqÈåaí®?''({£@,6Â91>÷¯‰éì@kÿ¿
eÇ0?`í'ÌVG@Sš$‹­a"?'á}ía½&@ä6}E&@?Ø5…ø"ûž@Br³¶"—8?Šé¨i5@I§"E©–>a•\¥I@4¶‰¥î–?ƒ@•YäÝ@Ü"^Ù ?ƒ@•ŠxÆÜ@K\ãUqÌP@H#
ÛhÓ@0ýJ]›'À.A—-Ã?Ï%Fð†k~?ï:]ýwýw?Ú£&¼¦™><?»ê‰Ä>#ëüè¢h¾õò³į=ô^Á=Â=î®EÊ··=½÷^‹š¢:>T‰V»–½ð<f7ôJ5=æûÏÉõß]=Û}ÉèR"Í=†ä¥•NÜÝ=ÓûäGÈ='3wôÑ˽ª…†ì¼.!½›±W¶yô±>'Õ⃻Ç>ý=ɉÖõ½õS:·û."=õ­‰wj4ã½ÜRž£Q²y=ú5L³ÜScattering2013 TA188DES0130@C°ìmRÍ?[Tu‹?Ñò:-"ö?ÿ«‹S€æ@$»_>ñiQ™œ@q׍#	E>?‹…‰:´ï@`/™1JQy??òqÊ­X#@íÀ>œþE€?ûJX²Ìú@<Vâ'RKw?g ,Þ,Wé@<©×´qå‡>"KU†@6ñÌH
¬ü? -¿—Ñ@ ²'‹—¨&? -¿®âV1@C­=-·ËÀ@8ñ͆¸ÈÛ@-nT Òë°?éKr«n1$¿çúÐd3Ÿ?ïé䜻‹½?ÚMŽŸf|>H×H;fÝ><­>ìžaw=ðø"gÅLv¾'Ö3S¹•¾ȉ²ÁŒÂ=ã 2öí¸¹>0 wÜÿ=äz`´‰¾Fî»x½ûû§Ä÷Z{=× õÆ Ñ·=¦ÉøœÃ=£6ƒ§ñë=³ø€OàUc='À¨¡Y>5ää2I>&Mƪ>½8=Áj]Á¸z\>'g©[˜,=»ëK?.=ŽúŸË8øResonant 3:22013 TB188DES0131@C¿õ[¬²?P^w<	å?Ă@áü×>öµÇð{>U@-ßgñIÍ?(|kƊ)@skã5Áp?£
M*À+@Väùºac?9ë.5¥rD@ì×h:̀@"e%Ø@@•Þ+¹Ù?Yýfäl@z@@là{8C¬>‡†F‰@7.NÔ'µ?¢š˜µ1\)@ö/ÃI:?¢š˜Øhñ@Bä	~Š@:éÔÂo)É@3|Ô-ʨå?ÞÚù5×r¿äy"0Ý/½?êj¹/H8?á'ÁËÿÈ/>Wëëw±>Q³‡¦YP=ù»§KZŸ#>6æg¬,>4A%,u=ûGé	=Ië>JB,uL"=ó'Üßë¥É>2NíŒàL>/â!¸r[Í=ô)¤U¥å=±QuIŸ=íÖ|ãZõ=ç:Yp=ž'SÛ\U>?ZäåùÐ<>6Ýk:ì2=×Ä&ý€Ï>0ޏ#œ9\=Õy%'Š™=«Â2÷ƒDzResonant 3:2504555DES0132@C´  w
K?8;ÄB«'?ÏË3Õۚ>îŠwŽôý @2Ì9ì ÿ}>öãªSƒÿ@e˜[¨ÇY‰?g»—
×»Û@cؽ/Q?yø¥˜ï@çhœ—ÿE@?Ó|%]=v@=Ù[ã
ž?J
§I!È@@Z©P¡}>hS=•7¤w@5o͕.ðJ?…â¼ÁåÎÊ@±´ù	 ?…â¼âæ;¥@M¯'¿»p@;Òa¼™çd@1´0nÐN¢¿÷¦}ôm¿Û`!'Êkü?ñf£"çÊo?Ä´u'">åvlxÀÐ> moöê½Ý"ÔO«S(½ä½ÑÊòUƒ=@Ÿ©6æ=¶€mþïP½>É!¡|ÌQ½ÒC¨	šçp½×5£ ÄTø=¢Ó2Pð—D=ª®ãü-å= ZAOЃ=§'ª^œZ=_{ŸÏ`½sSWÃ9F=ò®ÏîՅ9=äZ*¤Ï‡‡½µ™ÀLn`×=ןŽZ¥]Ó½¦i)3"ûÜ=-›ƒƒResonant 3:22013 TY171DES0133@C³5'Y8 ?Tµ‰|€¡ö?ÏKÀoÐ?ìЕþ)M@8ôdG
y°?þùäMö@nóôúH}æ?u={¶LÖ¬@MgRT'®?ó"8+ù@åÎâ:"úÀ?ÙDÂC@Þ@=ÒçwœÐá?h6r×Y˜@AjÎþ"‰>'<‡©8ÉX@6¦Õ>o.è?œ¹,ËnÌK@ݟ™Ì?œ¹-°©@C"ÿã@>«rÅ@0äAªJùÀ6¨`ƒn¿Â™úÖTÅ?ëEk´Ï"n?æ¹ÝJÉ>Vd›ê=g>Hp®ì«_™¾¥eU,`>=I©†#>ÔÅÓj¢o=øpV2›ßZ>:µÎá̝I¾§Žñ²>C…ÙŚ,>VÈü'ò=éòÍlm¸=âqE#ºy½ÄàDe×]½ÑnF¨[Ž¸½À^3‰>&"Å6á9Ô>òœèø0½ó"Døçi>/Ôñ‰½âA¢'rµu=ÇóÎÁøWResonant 3:22013 TE172DES0134@H ÖU;aP?a38:
'?ЫZlA10>ú|owPe@=×Sˆ~¦´? e&é,Ä@t[/#‡W? .®2ÿ¹C@Ih' X"‹?aÂõކm@ë(n¶€@>ú™ŸiÆ@AØìChä?fGpèd@A¾2üª>‰+Pþ@6ÎÈO"Ž?¢)óýä©@(%]5?¢)ó? 4›@CEÚ'GýA@>¯d‹ &@2g‰!|ß¿ÐÃFæE׿׉³¨åU?æpl«z´'?ëõbýEÍ:>fB6Ú-›>Z³š¾8€ël{¾A^XE«¾+U:ì¡(>ð#«3s?>N¸¼
•ùV¾ezõ휾1îF.i{«¾/ofw¹e>ΒÓåÈá=Ë
3œÂI>ÊÚNš}'=öìié˜g½ÎþЪ·JX>Myç͟ÒÀ>@ ÀN¾
ür-goW>1È¥¨'Q½þr9§(˜Í=ÙێŒZ¾Detached495189DES0135@GÙ"|'á]?eØj\Û6?ÆÔ>¯BI? *Ö~¦…@3H©*·P¬>âþJ7gü@kŽŠj
?¢‰Â]@^AÿHI,}?>EŸÌfü@åº6Pô5@‰'3ìö@C¿ìþ…l?~é}…L0@DÊgâ~Í>ŽjÏV҄@6¸€¶F#ú?¢Ïv!Oé°@l°Ö™¸?¢Ïv'Rz
@&'"b0§s@@@Qo&@:Hh|…"¦À
mçdM^ï¿Þ—öáÒ¤†?êóÛ	Ç]?Õî,±²þ>xuŠ6€>t²®IÊ(¾G…94¾±¾5õÉÿŒ``¾	w"û:U]>LGqAàW>pi¬×žtžC?cÅ_œ×¾.Ðo¦F+¨½âTl˲€Ü>X¹SªØ>ñôºaÍÕ>
nÆêË ¬=ìŒ{"¢È½ê5ŠÅ=üZ>N?Â2­>F¾&I3¾ 5žÈ!ûQ>A~øf«Ø|¾j%¶R=òg։8ÀResonant 2:12014 UD241DES0136@E*®i§uO?^n"°&?©žlµN8·?(Âßú0fŠ@(ûˆ‹#)Å?+ªâˆtw@Q%ÓS^·?ª¯J9V¸ @DR#xރŠ?BÊÚqY½@ôZc·¦@23:pRÊù@DŒ;,?'sIóїÄ@EEÛ¡}€>‹Mváæ³@7VÉ™ì?­ùΕ¶ø@3Æ,?­ùÎɁmž	
@.½€ìÙÄ@DÀýˏNï@"˜LÚ¿ð×Á©ˆ¿Ê½Ôý¶t?è¨ÎJm}?á#ÐÏ£e>Rê÷<c|>^´¹IÐ/;¾-î5aQmx>OÅáæb×t>9¿¦'q^â>[
ÞÙ8F>;[•q"žY¾
:nšÈ(œ>0ø4ä«g>%LˆDÖ=ðü¯þ6õI=à58枞=¤î¢˜Nf¶½Ö†É[ö†É½É삗£j1>a·
8š©¿>=2±4+$ž¾#«>‡.>"O0Œ]½ë^œËì,=×1ݕ¬Classical2013 WH123DES0137@G ˆñúüø?u¬eе?¿•?D	?/qÝQíN(@"§ÕžÿÚ«?1ƒë·&óW@f¡™ZA©?²…K›²­-@`EµƒðŸþ?gm1Æp@äh;\QhÀ@->#GÚEº@DSEƒNË´?¾óŽ¡nñ@E~á3È>›8êß$JK@7JQÄEÝ?­"Níß_@ÒÏîÿ¯(?­"OÆqÒ@0Å,x"8@DÞ~˜kÿ@$2^Ñ@À]3‡Q¿3¿»ÎX9Ÿ3?íùw`÷?Ó¯B€sè>¡½´þ¶9>›ûD`¹Ù¾_ššŽÒÑË>aáÌò©>Z‡Ï,ȒÏ>0òb!õýˆ>a')ዿ¾?\¨^ހx>Bƒýq]n>;h 'º Ü>èr""©ˆ>}JØùѾ{}€4X㾝"Ô̘}½ä|ãÆ­>pŒ¿€">ü>MýGm-š¾0ƒ1><×>0‰¡\֒º¾BM¡=û	[ûClassical2014 SW373DES0138@KÕ
Ó4X£?tRò»-_?փʬþ?J[d
-@4ÚI5c
â?Om|ù=Ž@tÎÃÓîs%?ža%êê"­@S%çÖ{;ø?8)ÈEã}©@î¡T·ßÕ@Ȅ–ç>å@B
Õb'ô?åAí‰
@B|H{Oè>éy¿ÍÀû@6¿nH§µ? ®¤2@7ÏL6n¤? ®¤$0+@=L¾ú`8@@K¹"Ó¿T@1iE¥Êú¼Àóé«Z¿àÈd=äg¨?ê•u´Gâ#?åyIƒ±ž >[G'ôªÊ>MpØЗâì¾-ˆ¹Èm£Ú>(»'õ¶ž>&"JZkÀ§=ÙµöÐÜ~>?í<º•{¾­§íEK>$'îïh™m>Ù#{>O`½ÒÙv':jG>h§¾sÌ8½±5"ɺô½å÷¹G<ÿ½Ò}öEÀ§–>\Zø‡Ò³>Mõ¤ÍEŸü¾/æïqÍdŒ>?ê·@2؜¾ «…¢Z>¡YrÄ&Detached2014 SQ350DES0139@E‹Ô]é[?l09d&f?»Ó¶ê‡­?1OÀ¡nè@=Ñ2ë0¡)?/;À®@j؁ɤT€?°	¶ñÞIÖ@P˜$7¨cé?4H˜9!@ÛÓû¢y.@8KFÀ‹³ö@C4CRR?Œêõˆ@¾@FàGë­>"ƒljU™é@7gcŠð‰?¯èü$^•@Ê4ªx?¯èüÀqõ
@(•Ø½@AxcmC%@<Œ'5í5€¿ã´óÔV§Ä¿ÖƒSž'6?âf†J¤V?äþÞ«0«>ˆÝ7_­ð´>"ø<—¾/*[(x->hh¢¬']Þ>e­"XËuÄ>ÖLÚG¡>±&#k-'¾*|·»àš>dùô£âè>bš{®^÷>£ifǶù=ß&ý‡(½æÖ_bg½ëlV»1ú½Î"¨r<Pˆ>h27ì·…>dDèT{\Ÿ¾›'M+>aSºipu¾	"ސϸL=Õ;_
àÑZClassical2013 WJ123DES0140@C¿L'¢]?q?؂u?ÌïRèy¨?#*2bRLÈ@"^ín8j½?#r_ùTü@qM««.U?¯È%‡Ò®@UIñ9(?W/Š£Ÿ]M@éÊ—E5À@!ÿlÕ@>'«ø1[?'K]üˆAE@>ñch1j>§`ûh"@6{:ÖOöm?¯ç§W T@4|€@KÆ?¯çÑö
_@Ýj"Aj@:z[ZûS@0tnwWÅD@ÍËì©å'¿à÷82¿R>?ïV;.³¼?Ꮿ'´É>–'(\•>‰á™$£J$>]öÌš>£Ÿ:ÝSï>u;ÓÁ†
D>Jܪ}_¡">~CËû•>Q",q{½>t|t1S'>h¶šgãa#>?L×drFÊ>$Ë
äb>Gt¥÷àQ<><R½ð!©>µWìƒ.°>p2'1¬åÝ>c*&z¹:>6üـ\Ü>V'i©À>+\ú™ÂK;>c=´±nResonant 3:22016 QV89DES0141@es¨¼y¤*?ÄñcóZ«g?茳H°W?0½Èî3kó@5c8*Œj¥?!»®eº'@q'Z¯Y9f?ŠÂç,îëŽ@e¦âºáÓ²?8Pƒ@)Ø@ñ¨¢¿?âÉ ²ïß@Cú_ồ/?´øû¦@ÁÅ@H3çç5Å>"Û"©š@6׏ÆS~a?¢Q9dŒ®2@®ãG^èä?¢Q9¥"@5.½7eþ@CCý«§ì@>õ²_/w¿Þ³ßô7ÉÑ¿ð 5öâÔ?ázqûˆ%?°³èS—Få>vMe3ûl>r#?moæÛ¾à¯>EϘwÊÀ>FÛïåóM½æ¸_šk>mˆ"oeŸ¾9cD›'>D.™–
€>Dt.È+½åJÜžìw=ÄÁˆêœ6;½æ‡Ó†¬½èH€I='L¥ã)>aa«ü©>[¿!æ-ñB¾&s(þî>V@ʌirà¾a÷¯OP=¸àZÙ*Scattering2013 WK123DES0142@K´æ ©.¡?²x¦™Vâ¿?ܺYŸhëŽ?SӚƒì7S@."ëçÚy	?9å€fG@goïØÉé1?Ƥe>Ї@eC%÷ùMb?_Âë°@ès4NTðÀ@2#åAp{q@>Š)ÑúÂî?»X~…S}@@·O/;Ã>ÂãjÆ
Z÷@7ç76*K?¸A¶Gð¸@í]ORø?¸FaËÂó@;šqéyrÉ@7µjZ½!t@8:j,Îõ‹@®ëïH?¿å%1zP³ô?ñiwU¨?ÈsDzfkÀ>Íl¥ÏZ>ÊMxb´4>'ûI>¯¡ñ>Ä"#.÷É>Á´'^"Ï>‰:;ïÑæ>Džu¬ç>úU÷òO>ÁçOçD–f>¿œÎc½¾>††ùŽ%$>X«d…Ë4›>‰Ëk÷^K>†ÇCÆ]´>PPÜ(>»œD‡\ æ>¸UX
2™‰>OÖÌâ>µsƒL7{é>~†(8‹s'>EÏÙ|¿IÐResonant 5:22014 WC556DES0143@Fø›Õû¯º?†›‹Zà€?µh˜ …ÌÄ?6W@7@B/­Å­@u?.ò, –t÷@r"¼Û®s?ùÞ×#%@K^ÝE=îü?P[?.F™@ì–1#§öÀ@zÁ>+Yð@EÔ\2?™ÉÐÙˊç@E.Ì×û–>§zb'
@7…7¦t‰?±ç0¨Ä,@
¸+¥w?±ç1¨ºª@J—Áޔ@AzÞ£üÎM@€ãl˜ò»À6ö<hÙM?тlǀwA?褤ñùÊr?âè"">>±æÖf39$>Ñ!J1Ͼ¨Y#Š¸!̾Ö‹ÓÖûâ>>8̤é1>ˆÉæݤÃ>TN˜±léľwÓÏ»ãÓà>oíêÜõ>H1'Sfñ¾c¶nKâ> —Ù»¼Ô>""WEü>¼&ÜC'Û¾…ù$Dy>Ëo0ô˜Å>™•ªf©ÄÖ¾ÂÌ
בnT>h~*ì'龑{ۋý>¹ÄT…£¬Classical2014 YU72DES0144@GAj&eZ¢?"2R›R?«ÒÆoe°?Dì¹t2@>-²º Z?2~Ö£·©@f 
Ž=E3?¿´D˜v@`K¥ÈÒeû?T8•_®ø@ä+—‰e­@@3'äIÉdD@CÜÿ‰Ð:?£GÐGåQÌ@Ed@*Ðp>Ô]2êm@7cR?«d2?­7øýsá@KO×=t?­8úM-"@8ßÝHó@B™ /b@.ŽË¿¯zæÀ-d%üN^Á¿Ê) LvŸ7?îûÅHÀ'?Àí*ùÿàâ> ´Ê'/Y
>Šö>˾K¾‹HÅ<8n>y4vðs…>l'þaêc	¾dš–Ùü_>uÏΧcÜW¾v*h3>gÌçÈz6>Yj'Ú6¾Sp=çY6÷>vL¡FzA¾d§Fq '6¾W
yâ@Ñ>PÑãa‹B>•óFÒC>×<±)¨ÿ¾åŸº˜"ò>mJíÍш¢¾m]š#ç>m>lê™oClassical2014 UF241DES0145@DÁ!¤pä?}j}‹u»!?ÄjÜUn×÷?)[n«éN@:À4Î#£?BU2\|@2"gwwÉD?Ù­àׇF7@gò%`ŠÞ?0dmÎÕÚ)@ÅÜ"Ɓ@b)ÌA"Š@Aq ¹^¼?i5@&#@Gî»K"uz>²M'õët$@7ZýàXöP?°!Á'7à@/"FøÇ°?°!Äùù­Ÿ@9ÊÀ@F6'ýDÚD@2Fag_þ@	¼¼¯ýǿҘ"jÄ?èÞÐP˜
+¿° B%FɅ>Ö{¹¸,¯ >Âb*>—«Ìÿ
>•\f&éÙu>üë<Î>P…ŸÀ±£™>¬üA¸¿ZQ>'ÿ"…Ðg÷>ƒ«Ú:aG}>{SGh
S>?àPõ¯O>Xõå+ w>Upd¯>P3F½‹[>6ç>ÎIY>±×Vå(G>œ"}êáÙ>rÐ`ºK×>‡/ê7DQ>^4¨µŽl>4àŠƒOClassical2013 XU33DES0146@DLÕúôq?`ؗ;pÌ3?¸à¦LL7? ¹Ñõ¥LÑ@6çM×ao?0;ëZEeÑ@:éñ…,â&?¨ôç4@KxxbÀØD?8jn³kœ@ñÜßÆÖ@@!L-ª9/–@BSÜš-3?{2ºæp @Bë©R¬}À>ŒÚ"UP²@7_Í¢Õ.:?¯•Hh48@O᳋Qb?¯•HºŒÌf@
o(eҔ\@@†¿¦2µr@3îë*â?ÜJ/<¸R¿Þ©|gOF?äŠT#'?åÜKāp>s
‰>'ª+>fEî*9.>ÙÔՆ?æ>; 
|\(á>8»"øe>cºåØeÝ>Y½Òš"	>§·Â">1Îva>.e/3G^>b¦Àza}=Óvú"hq=ô¤ŽËŠ]á=ê"õS/k=Å÷ôS>QžïÇ8wÞ>Bü诹w4½ñ†fõ›… >4ö:³YԈ½ÖQ''Ï=Ó>–€DClassical2014 RH70DES0147@C!Û÷,Ò?u\'bŽÿ?¿_UÁúê?'ÍI°ÉzW@;›PÓÿ?ewüÏx@n™Å†³Ž?³§þµ@ XM#ú?;«sßdž@ç)ÂÝ@)M'.7M@@É¢Z銃?…ÅZȨ5@Aé85Ù°«>©¡\±	–@6ýj±üÄN?¯¶xt™X@ü<óü³â?¯¶zi3~

@@ÈcÉôœ@3tóÞò0¦À1k'—þAœÀ7\·sƓ?îû•ê|bú?ؒß^M'N?×ͨÆfS6>'«,¾%O¾'gÝ6Ò¾—€¥µË)@>VÂJʃ`>
YєCø¾$¹fº
>;nUðt`>•ê'@'jÖ¾T|ì…õÁ¾¾žVJöRf>ܨûPê>—ò陨I¾[Èq#æ¾4tâ29> ,RÃ$Çã>PÛºËÝOñ¾M´HtÛ­Ò¾T12!CÜh>M{¦…I
?>S¼µxÖN>Zƒµ]8G¦Classical2015 TL361DES0148@EÑóóE'?d›ý¼ßNç?ÄÿýíQ ?¬z·@%@žÚ
Ñ?"ÃãA Ï>@sô	Š¾c?¯Z*¹ëÁî@R7ÿ»?R:Þ^æ@íY³S¹@@)ø–)aÆ@B=­f6Žk?n6é:Ðn@B<
`øt>—"Ì¢–@6ó3 ï0X?¨ª,¤U@I½>zkn?¨ª³ü±
@5¾?Yþ›c@Ah'Õô`@*}ª󛵿ɢ>ɛ'¿ØÄЈð«º?ìÿ¢BÏ_'?áå¬Kð>ˆl(Øî.>s!¿Vl¾(n"¾6>g5ÿ5&™>WzÛ´äÇ> ·¾Ï"Ðt>^r^o¤¾sóÛ%ܓ>Raùфq>B'hä̋>
3A	‹R=Åރ®ÎIƽò9KUAb½ä•·¡å潍Vò½Ê>ZQ©¿ÒÚ>E®Ñrp=ƨ"­Ã>2¥Hò2r‡=Øaoxdò=ÏË©t
Resonant 7:4120348DES0149@ClæE~šœ?3qû—™l-?°º1tÈ÷.?={ÚQò@8Ö_c¬!Ó>ãßåF…õ@vežŽ—.?T…Õsr8@aß´ÚÒT?©"K'Ÿ¹@ó'Ûõ:m€@½+UWq=@B'÷#‡|?_2"åEɬ@C^0…Ó€Ÿ>fo#Ú±÷n@4"œW8™´?m"<'a²@í#êŒo?m"äÜ@J#z£'Š@<W'Ò´–/@:I˜
ë3TÀ‹F\y¡S¿åÕÑòﱩ?æ3ï¬Ë<?Î&=s9'>!ŒÙŸ‡z> `P÷gŠ¾=á
ÀB¿=öØ2©ö¤
=úŠq‹¡¼½Ô¦L±Dh>—çꅍ½þP<"PŽ=÷öV‰W=úsª64™ì½Õ[큡Ç=Þ*Ú©N˜ô½ÔõHÚ¤h"½ØՃúpµ=³5²çšÍ>JÀ'fŒz>î´åGž½ðíÅ­¿ª>tÀÞێï½ïU"ý'V4=υwÖ9›öClassical2014 SX373DES0150@EsI@&Ž`?Y¿z±có·?Äëh
r/?eê°¨hË@@n·"Eݬ>ø×l¼bqü@on@H¤Rh?²Yâüe@aš1Oš?<4¯ÐÇÎ@êªy?À@,±ƒ	 :š@AñÒ¶9s?k‰wi¨Ø@AÈÒ¿†ô§>‰È¡?YŔ@7?¯@@?¯Óe0²@Q*×Þë®?¯ӃÛÞ@?^W¥­k@5i"‰úž@;ožððÀ"¯ìåÛ1¿éˆœÍó[Î?è;̖µE?ÏûðÖA·Ç>V"' ]>\'ƒzæÚ_¾D€€Z{ò>1põ.B‡h>;øLhc¾ 	À³~Õ>b¸‡ü¾Iõö¶^>9Š¾¥Í[>C"¨Ð[[æ¾'êi¤î6>2°¨æ¨Ò×¾«=Ve¾)pµl>ÓÜ>
{ø"¬>Oÿâ;'…>Tí°÷>¾<ç1BA‡>YRÝJRüx¾B&£¼1ƒ›>*I,°@ÉwClassical2007 TZ417DES0151@DÑx,µí?\û!èb‰Ð?ÀÐùL ]?$¦×ßë\Å@6FþQ¸l,?(ýˆ3aìY@>
ºOžÛ?¨´ÁîAµŠ@R#öJ©??7€J+÷r—@ñar+•@@ Zoµ@B	9ù‡³?|ÐéËT6e@C
ÛBÀ>™åÄ'E5@7iOÇÙ<>?²î(}I™y@MýÚßÜ?²î(·½ØM@'ÏR†"¿‡@<†ùý˜&@9ڝÐhž@ál Ä9ï¿å©š"?à•OáNr?ã}ù~Zmª>†€ÖÃò»>"ëíÄÙF>O]Æ	n¥>fÓÖnř^>g·æ[Ûz->:嫗–EÖ>ƒuE"(>LçÝóL×>e^éÕ/.L>f1Á®kÞ>9wc2¿¦>*™ñ:>0" Õdsx>1AMþŽ">p+®@Á>SH¾?æ4Y>R›j‰ÊCþ> ªáúD#>R%Tš‹ÿ
> ĜWsoF=òjqS½2Classical2012 WG37DES0152@H"‡Húá?‹Š»Î@Bu?Õù®ÜÝg?8´'Ž,ß@,¤‰ü?&2X£œ)K@D–Ñk_Ñ?"ZD;{Ãy@Z¿²Ïq
m?[:J«V%@óÕ€Ä#`@)šg›cøm@@t°sìá?›Y$wZ|?@HšÓIBƒ>–Gȟ†ôR@7‰cŠÁ?³Ûìið'@Ìñö'<?³Û쫟{É@"_p9?@AùŽ8r|@@=ÈSô@9(†Ý;¿è†UzÜ?×9˜@´Â?Ô·‹,UTŠ>•J~R_Ú>"ŒÊ‹zâ>Rÿß°Õ·>sèŠê£›à>sÕ ™lͽ>:н$q>'ö¸QAÂ>Qx³Ž>rÈó\€~q>r©u3\ >8÷F\i½¹>A€¨/n>4¶R"¯€>4J6¥ö		=úü$f=ÿó>t(Ì<#Xó>r?;%æ>0¸êa4qT>p–c¼ëÊ>.Û¥ÙkU=ò_Q@pòScattering2014 SR350DES0153@YI–ïc?À2!Öz?äNR³`v%?Bî5…†§@<Ä;Îöü¥?§'6@k'
#È'Î?œ
í˜TÌH@A€‰>?CK¯º%ž}@å´§Y"ê@?ݹ(³·^@B{gö.G?ºÊßohÀ©@G'Y•URf>—vPÉ7Ð@77©òý²?ªÕs#ÜrW@… "Ÿp?ªÕsøè|	@1Î3$Ð/L@>ºÿl˜ÞÀ0/>Áޝ†À>ߺJ0c?ðƒÿ4"Äp?ß á£Nañ?·ý¯3|>'Z0Ÿ¿ú%¾'†%'a8L¾'ÉÔ鬧>ÌLàŒ±¾qÂæ•jo¾–"T(L¬>sʲÎ.r>'þô :<¾r©EøRÙ?>b–	iÓ¸>rj•–ðp>'=¿¸Š{)¾'ѧvÄÁ>rk
š.b>×~ŠY´'>`ºe̒¢¾p'é¬Úeܾú¼@RÙI>a–£›v…Â>pî•"üã>€Rª· 
Detached2015 TK363DES0154@DqNÚyT?Yº}ùFZs?±	SË2¹?wÖ¼òþ§@-"…HÉÜ°?AfŒߣ@eÈM#˜?£Ýƒ?´XÎ@aßԋ۞_?A*V؀¸@ãÜ;SՄÀ@'ÒÑ?&@C	NI%?oU¶" F@Cż<ãX>‹""ýâT…@7£Azì?¥Ã¨f`¶:@r7«5Qd?¥Ã¨¤"XÃ@>k7¤Rc@AQO%ÏM@3ŽáFŸÀ¿øãxœ`¿ÚÃQ'̺p?ìSx^7³
?ϝå'>uAëE£>gg\Wr4¼¾1tæv'¾°à°³>$xÑuQ>ùL¾—\>ZkF
Øç¾#qïZ"íð¾™ú-z‰á> ¹sª-=ú{…z«=îÄ&§¡Z=ܦ	k3U½ÝÞç6N{™½Ã"m¼¥>7òsq¾#>(o¢;½÷¾ß"èh>xʎôâ½äŽ>‹)±¾=Â[SYŠ6Classical2014 SY373DES0155@CzŒË4ˆ?pi'·Ûl?±Gâ"~ŒÚ?3‡‹Pi@9|¦Ëú?Ééï
@uØߌú?°@oX ÁÔ@HAÈ7{—?H¬ç¿ƒn@òè±ñ¶• @,¥-V±PÇ@B)ñ7,{?Šðöšª3@CÁ¦ú=>¢Ô?ÊNõ‰@6¤2½déC?§¾^@Þ.Ì¡
€?§¾õç	
@0Z®P
қ@5",ßsÒ<À2Õ툱0åÀ:ö².
º?çŠ/ûzc«?äõ	©Õ'2?ÎQá°}Ø>ŽH¿ñqn¾‹h¶«Gモ§·ÐM>`Ȍ(Ž3‹¾Jwš'dªˆ¾\`õ;ü£¾>ˆÐ麠h>'@O:º¢¾]¡ÊE}ü>F'#"ÖJ>X¹ßR½ã>—ý"!'¿p¾dËšq@>P	ø<Ÿ>asÆ'rrx>[ÉæµRn¾X^ÕAØrÙ¾a">âº+E>V¹fŸé9¸>_!½iϒ>e•\"ôSßClassical2014 SZ373DES0156@[÷ovG?k?‹ªeȂˍ?倰¯"Š?šƒh;N£@=šl&?û´ŽƒÈ‰@nPc?÷Hì-ÚA@b‹wGöý?-,¡«D@ì̂©_—€@Ÿ¡¦>Ï@BZ\qÜ$‹?'î<M	@BiiÎû4>IRPËØ@6µ`nӈ±?¥"0Ø$A¿@,dñD4ð?¥"0éjD
@4³-UB?K@@n¶‰è@+ƒlDPGÀ"ÎóÊñ¿âbJ7`¸Ž?óAð<ž­?º¿í$ʪ¶>Téû½á->ARýEàø¾8ÑÍH'7\¾ [nÀ%`O=äÁ\yŒ~>à(V;®>,çUáxe#¾$'~+½õӁ¥2Q=ñ"©ÖÍÛ=ÔÒ¹ûÅ>™¾w‰">Ïöà½Ìϼ¿Áh™½ãÛ.:€éÀ>P×´rÊBh>:]Y†õ¾3à㙁ºš>%O½kŒ.¾U©]›>£å"ޖ!Scattering2014 QF442DES0157@Fô®Öwõ_?ŒhqV&¦l?ʉOd¸O?Bü'
ßõ*@>¸.5ä?Ãü@šY£@nÈÙ	µM*?×â1Þܪ°@Ju_CB¡Ç?YêðI<`×@éÃá
·À@RVèË{úÜ@B2h 'gI?£7ÿ(â´~@BÁ³Cä>®ïü¯V@7'å§!+<?¨¸‡Êk@ÍÔåÖhh?¨¼hÎÄÀ@;í}À-@8éV#ˆ'À%O,"¼e}À9súxL?çêÙíÀç6?é'ùðn/?Ò·š«ˆÜ>¨†<Õ¯)%¾"ÆGÖIŽé¾¨¡Ý3Ҍ>©BùD	¨¾•™ó…ƒt±¾ªY¨18>ì¸z¤î@>"Þ­sW;&¾"*ÓØz'>:W¦0¿Ç>"¿WdÂÛ>¨¾Ô[¡m㾩EBÒ=E>•™ðôó'
>ªs¹¦b¤>¬¦i>ù¾˜³6<¾­–½ä» .>…O§q¡s>™"–nTÖ>®îxÔxClassical2014 VB41DES0158@J³í‰vO?|)ÕÀhš?Ô<ÑqXA?&0\B;ý@1·ºÊ´.O?*q¢xBéH@.dù"?£^ìd™ù@D\VO¦ÃT?9ÐE$Ìj@ï¸ïs¥@@™º%sV@BBS<Â9?Œ	8ò;']@C5ö
.>"FÛ®
lå@7
Ü·äö;?©MÅ`e¶@ɂ,nºŽ?©MÅ{þ;A@8¤#¡!1²@B§eö§@!†ÅÓæÖ©Àҍ¨!@¿Ô—ˆJb¬?êӋÓ;¯Ì?æÞPÅÆñf>i*Õ¡›<>GUeu×B+¾0S0C>+žo>fJ:$Â>ì-ÙX>%êû¥H×¾
ÒI¡!c*>>B?\>Ü҇á6=Ê\ýòÒח=öÁà?Ø»>_ŸŽÁÁ=«u-±>½à[ÀdÕQ>mÉ0Þ´Pª>J®§üZÚ¾4,c°ƒ>(TuóÎE3¾º%Ž=å =ýã"VgvDetached2014 SA374DES0159@EìŠÉ?mæóñ9K?¿'à»Új?3›y雴–@Aä!'Úup?*Qz
á—H@iž—³Fß?ŸÔ3tŽï@R'AZSU?BØ¥]³%¨@ÞñQ|[t@/a˜í%!¥@CA{qJ?f;Å+Ò­@FÐã ±F>‰ÈÀ a@7˜9N½?§"IãA@VgôÈ?§"J òsh	@8¶Ý'ÑUi@B6é@4iœªtgÀ.jav蓿¤ó £«ž?çà7Ay?âLŸ
ÎI–>xrDHfH>k·Ó3¾e¸)Uda>Ró·Ø=d*>K¶#sXÍ~¾<)®s_R>_w÷Í8é¾Wð£Z=:>Grþ7z<T>@Óv×Bj·¾1²âý=À>RCß«n'¾?Y{™6¾7-ÌI­Í'>'7Á↍>n:îf™õ>a
sl'íô¾Z>
èñ1Š>S]Q‡Gԃ¾M…¦çÍY>Fãb,LÁƒClassical2014 QV510DES0160@E¢œƒ{É?x¤X^''Ö?ÃnÍï	'å?;1ýÄå@?€Þð·»?
i´±«/@tHÄ°4F?Ä:ÜMJœm@GêS~-hï?Mc]Ñåq@ð'¶$‰´@<ÔItt@BY¾ºŸðÂ?–Zqý§yD@CsÂÄ8þ>«¦Ào	@7xè#¥a>?±Ä
ÆÙ¼%@k7™N-Ô?±Ä÷S®¹@(¥?pâ@;D¼Ì;À!'¡ÅXÃÀ9v÷Oÿ~f?á!ðÖ?é-''‡<©?Þ |Zg•¼>©§¡jξ¾ÝfօȾ¨´¤ÏÓ>C~Zr"§¾p±*HÈÙ¾Œ´	!7>ó>v2O~|^>>7(Zß¾tûQ•nð>Uik&Iüƒ>rxÛsŸAj>§Ê¦"[^¾ÌL—ü>oÑY—|¬Ø>‹jÄä5ÍW>…¨mù‰¾jï4Èà›¾"hëÇö>QE%½Ÿí>i¥Ÿ­À@o>ƒQ$)óÙµClassical2014 SP363DES0161@O3Îij?{@ˆö­M?Ô,‰á.?#|M¬
ø@?:c$ô¶?i5ü©ÿô@p½b÷'È8?£Æ;(vPk@b.XüÙ¢ì?2jš»ÿQ•@ð0;À@ ☜*ç@E]ç¯I1?Œ.ßþqFO@FO¤µK+>½Í´9æ@6©í¡?¡fñSÄ	ë@¨Gªå?¡fñ})á›
@5À‰Ýð@CÀQUÅH@0G4ï3A8À*å@mm¿à‹ƒÅºál?íŸÉ°ÐZ?»õ¢´ãî>lôö«"-Z>W§Üì'a¾SÒß4·>Rú¾¨Ô>Bs<¶^Þ¾:S"ýþ~a>C^jÇgO¾@1êÛ>A
^¨õƒ>0I­^('¾'Ÿ%NéG>;(†laê°¾:&(ê·âY¾)c¿ë¦jè>"$kL]`>c'ÛcêgÙ>OÓÁALn¾JÐcúi1">:Ofüñ ¾5Ñmµù>2fbÏÑÍDetached2008 UA332DES0162@Ròł"ßb?Ÿì³4M'?àjtÐëI?4
­'"$@>½º?R›?Ä&Ä$uØ@lPÑ5kx?•è̘J…l@[@­Ç[iç?@½|³Ç=@å­ÃÀ?ðê6‹¾@Bt²Î"]å?£ ˆ×
Ü\@F3Ò.¸9>…2ÍÇ4@6ӓ·çƒ?¤=™œlš@SéM\t?¤=ÊþÂ"@@ÁOe`B$@>/o™×@?Ze'_FÀ$*Ҏbrñ¿Õ4<¦£6Ê?ï~¨:7?ÙìYöø:>gi;{½ÂØ>hÞåîn¾Pb³Ó"`¾PE¦q$¾Mžÿam®>8þßY¡î7>hݗÃÛÔ¾PÞèª\}¾N×ܲ0œ5¾K4:Ä|Ã>7×̯l\>7فÞ2–>7Õ_օh'>5tÉ=àÍø¾",¢Sè>gr+'Òÿ>geπd"¾P~ûâ}Ãþ>gÁ™K·¾P°ˆrŸ#>7§¼| dÍResonant 4:12014 WD556DES0163@S+Óþ?¤I)˜,?âÏ:2{X?/ýpä
6@>Âs—$Ò`>í/|ó@qN£»Œ¾à?¶—¬*ƪ@Wfož$?9_‡¤•ë$@ì°Âð¬@@(Afn_Œ¬@?œ
p­?¡µ§ºà0@?ëø¤Q"">¤´¶luð@7EýSÒ?©;aÖOj"@ |N"#Hƒ?©;czJy@"Š"ÌdVj@;Oj½ì÷@ÙgöÀ-xª"ý󿻍¬ µy_?ô{ïÄèÎ?â*…?FÒ>"ƒÈ‰*ƒ>pbÝ㈦N¾…ë~ôqxÒ¾g~ÚÚÍYc>6tƒþ™T>`=3¡b>Mç†v¾b/Q"ªÙx>LÂ{"Éã>9+Ì󐤫¾;fÁÿÝ>xªé1B'p>aÂáž*Ï¾¯"'*p¾W0`~¡'>Ÿ¢¸c'5G>z®H¼ÉE¾'ΑfšÂ>VC"uЦ»¾m5Ëþs>"ºþ®Scattering2014 VC41DES0164@Bڃçr$?R¿s¯˜»?Î;8ž@Ó?6ð
(õ@GE;e˜h¶?Ï/¶Ïûç@s¸@"àà?·^Íëø–@Xoæ™è·Á?ß{ɒT^@íxÂUÕÔ@àiªF@<Í(O˜ž?`ʵ"Þ?}@<ËíÓàUQ>">TޑN'@6Ó(]t…? ÕõDƒ'y@ h@©Š6? Õõ[s5"@=ñö–ÜH@0nÅd54'@4õÿ<!f)À'Çm;
\±¿âUM¼úf?é÷ Î?걂nÒ.»>6/2
Œ>;
rì˜ë¾0Qƒ`}I½º)ïŽ}‡n=ÿû÷üã=áÆ»6	}>@"ÆX4¨‹¾3ä+©k=ވx‡Šen>	$—mzÔ(=͞CCÃ(Ÿ>(
îN›=ËÝVz‰½ôx'ʸ?½àBß+';¬> ¼cúT#>$N¯j!Æx¾˜tN¿_‡>)¯ÈŽÅ"¾¹
Êþ5>6×ˎ¬¿Scattering2014 RN74DES0165@C©
ñƓê?b‡d¼h}B?Òh5CIýÐ?»&Ë@8\\kX™>%Â@sÛÔ%˜76?'mѹÞ;@\Ò*ÿ±?.K®ÓÛ@îªc ¸•@C££÷µ@<ùžª*S?sw?ºòð@=%别Å>}'ÕjÝ@6‡&YƒVÇ?›€@}Ð]è@kMßw?›€@›«½Ò@LYç¥Q[Ç@6=êˆ£@2¿h"ŸŠÜÀÚÔÄ.´¿êÇd&{í,?ê¤åÞÃð:?àíé›?)>4ãؘ%mF>1U«æc[/¾CŽšqCÙ½û˜Ù&«ó'=ÃÔ?²Šé=æjZòwh>-(.ñH?¾²ä¥Õüm=òÇQ-Ë÷9>ìDl=½¬/dõ¤:=óîrÏ·ü=ì>lÕÍÐ=ÕøªMÝ^½Ò`!¥¾ãQ>Chd½©ÐŸ>?¨ìNM:¾#ii_Â>9õœ3#æP¾õýGQe>ÊJÎËIResonant 3:22014 QW510DES0166@i©óº¼Ñ?Èä¯B[ "?ëó—)? мдâ‡@: ù—ó?C«Â£@r¨¡A‡=?sÎËà…B@bäM9?.ØS¿4@ï|)'ð^?²¯…nn'@9ù'¾E-?ª+Qïx´@@Óéx‡a2>{ÈËøŒ°@6Ô3Nf="?§Ä^‹Û…¾@-À#(Þö?§Ä^–aª 
@>®Í'Â.Ž@<žÞ_I*j@0âŒ!ìÀ/̏%™ˆ¿ó7Ñ«uøú?é´Ÿ(éL?ÒÓPaƓì>Dá"n¦ýª>8÷¹ò¹¹¾#Ç
áœ{Ž>;µ£‹;$>²l7§½ö`Èj\Ý>.]
¥V¾§ys×ރ>ŽÃ=>®ü8'µ½ôø]
™[¼>þŸ_ÀZ½õ"îÌRâؽóÝåôƒª=ÔƲµÍ³
>JëZhÒÒÉ>?03WQ«³¾)4©Œ»à¯>22á˜î$¾7kipf>Ü䳞! Scattering2014 OR394DES0167@a 7õÀ?·ú>ÿià?è[ôŠÙ?'O^\­ÍÓ@*ñû¤NZ?"«³‡3ð@,š \Ê?¥¥Io/?ü@—ýÏù>ô´‡åR@íÃllsÀ@q¢zaZÏ@@՞¯éq?¨I+ÐVm@A&£iJ°Ï>Œ•ù Íp@6o65²è?£š(´ø­º@\gTyŸ¤?£š(í©+¦@1<=	¢Ù@Al¼)9A?æïÙ•ç?Î4c0†¿È%8k"FÜ?ò,ˆÜv{2?êî=ß|úl>pÙ@±‹j¹>×}-ã=óskhw¾Dc®o®ì&>¡âƒ£E;>
‡õÈÛô=ì×£ƒ>úl=äjn¬\¥>:"˜œ=҈J?ͽœݧ"fÕ=á-³pç
}>5Ç®œß=Æ,ܞͽ½‰@û49Ú>Ž³z5¬Ò->·¼~‰¾	‹\Ȃ{=Ò4Vcª»=ÀóÍLX(~=ÌëB€˜¾Scattering2014 SB374DES0168@F/ƒC¥?wõb'C€Û?ÆUÃ&?4Ù+dšb¤@D`_ ˜J'?$7ÿ
êÉ?úÏÂ3*&'?£)l¡P€@Y:çÔ¤?CŒfÐ@ñÀGê:9@@TÚ4† Ï@BIX]~Íù?"1 áÈ	©@D'^ÁK
>‹uÕ
§—å@6ßFÃ4.?¯Ç»]|@RÄ1˘?¯Ç»Cª~0	@)Ë=*ÕÍÞ@8ÂAC²#@<ž}ÓsAÀ,3X)8G‹¿â^'dƒH?⮧ú±²?äMí)¼"ý>e°Œæ5Rø>hÑ¡'xɾY[¨"°y>Û`ˆðÿ">3 f'ið½ÿµ¼ñ©d>l~¿âÝ¾]
Ã)Še>/"8á=>>t5OÄL&¾⚍úPÞ>MÆ\0;]Õ¾߁§¥ÿn¾%8g‡=ð7(Ê/ûÃ>ewÂÈ(>g¹lø;¶(¾Y'ÁnÊ<>jÖ|Â1©¡¾\>…ÿ6>N{gClassical2014 SN363DES0169@FoA![Fì?‹ãæ4 w?ȝ½äHÂ?H	7öëM@;!¶°å¤??5†õ0Ëáy@p°‹£ż?Ζþ$ë@MöK«©r?M)€æŠÊ@ç—A…ì€@E\écu@B¿,î0 ?¦x5U"l@Bî¦Xƒ1>¦ò\Ü«–@6Ý29Gþ
?©C<Qt'÷@Pº\¶f?©C>OȑS@;äš?¸Á¤@AEè÷w‰@)ïw2$—IÀ!mçh‡?¿ŒÌO3Û@?뜭Óðh?å±l¬Ï+¤>¨Ê+…ûµ>'JRYž[û¾Š«Qbj'Ù>ª"¿6¿Ý>"\Æp·pð¾Œùs|il>{-ø±Kº¾s­€ÄÊì>"š»ø1>|'VPOòȾu^Ç6Ù²>l¶RKœ¬Š¾Œžç¤ò>¾tÙŖeäÉ>o9Nåò>­ó'eC8a>•Àí\8ɾ`znÊ:º>£®aë¾wÉ·4³>qì;"ŸÕClassical2014 QX510DES0170@FËÃÆÝâÃ?ix½Rz´?Âfú Ô?*16힎@ىÀ[¼??1j_Tc@pá,©~mÊ?É
¨T³@Pÿd@ÿÖu?^CM±a¹8@éråà›@@F30›@C"ÅS1£j?‡œçÖFó@CÈÏÑ6'>š2}ƒƒ«@6ñ×øê	Y?¦¤±"³ü@êèÂÅ(H?¦¤±ÊÖ¹
@7ïtÛÖmt@C™×?3Ž¡@5å

?À9^E[ms?¥'vÍd?îÂÂ},y¥?݆ÌSŒ6>¢Cb\¡>@ZÂ,Ë;¾F>#€ѝ>i_¾¡+c>3‰0–"¾-r@û]¹>Ž`ê°'¾u'* >@[ëÌ@ú>ø{ÜR¾吨ÂèD>?ÓÖ
R¾ ­Vÿùv%½ôªãQ'u=ÖT»+—.ä>aøºGÇ>IZîθ#¾Y"ßiÑA>Xî˜Ð«¾'Åõƒ²[>#aöIÔClassical2014 RO74DES0171@>	çYO¢n?I¹Ÿ(,£?ª õ¦pí?("—G"×@=‰v
Җ?Oµ‹P1é@\ƒ—6ã?ÃÓ³ä"i7@c
ø҄'?:ðÇñ{Å@áø1€@>Z'^@<š"¶Ž'?xHµyóÞb@>žÈ»Üà¢>{Ÿ<ËÇ@7<?O9¦]?¨A¶è¢K@ ´Ó'â]?¨A·iê
@7Hä0@7ÕäE{¶@2X¤ÇR–À'	ç}:¿äð—ÀK?íKæíÞ7G?¸h›Æ>_(>[
-aÈ^f>Tá˜rI,	¾?Á¢"`ì¾>(VüßZ¾1ÈAóÝZ> vs'y3É>P<ɌîØâ¾8'z™Ât¨¾-ß¾žSà¾GÒTcȧ>JÝRîHÆ>"Á£Îë1>²²MíGL>¥úï¾&ξI>fßž&>a\ýoɊA¾J°…¦Ë'U>Zr?RU»¾DH
6Íúì>/B5žA¿xResonant 1:12014 SC374DES0172@>îÿË4ú?W°'‡¹?¹dÆeÆ?qQŸÈŒ©@@ÝMh6ý?/WÙür5Z@F'"¡Qì²?ԓ© ¶…•@f[ÓUd‰?8Ú$E¹¹­@ÛZŸ™âv€@PÉ9FPĦ@;+bä`?Q ôE\º@@ZÔÛ{†> à+¥±]@7$ºÀRºp?±®ËÄ•@å
3:V`?±¯Ü)x@Ex—ÁCÁ@9â¨oAæ@4-%úÀIèׯ·¿äq¾'Ê\?éâ,ï£t¿¿\+9Ñ*B>ˆ|"JyÐ>':?³<"¨¾aê`í«Þ‰¾‰|É#VÛ·¾'ª‰nÁúç>a\bX§:¯>{(F7͟Z¾Z°d?Ôko¾'ā'¢øo¾{y4ûï">YŒ‡ þu>:QÎ"CZ>bh\f—Y½>ZñÒ$äÀ¾9n谏>'±n.ç·é>Š87›R¾h")}N¨ÿ>ƒq—ÁJ¾b-§Å>"s>A¨ŒÃResonant 1:12014 TE86DES0173@F,ÃÃðÁò?v—Qš'™?ÃӑH±ƒ?7œÇÔ²@<¹h…>^®?*û¿ÃØ@eZÊVt‡ò?³~ª‰¡"
@d7òÖbÚ:?AÊY¡@å"†®i@@'0o&©@B½w¾óªÎ?"¥«yo@D%‡–j>—èU! ²d@6öˆ(-wƒ?­@!Å1hœ@°À~ïÜ?­@"T3Ì*@4!‰âêW@@VÓ=þ`@7¥»5ÃøNÀAs|2Çï¿à*îÙi=?ìîøkZ°Ô?‰:!å§è|>‹"ŸóÀFX>">Ü
Ìä¾gèvÒm=¾Kã~XoµB¾$!¶ T0Ä>!°èl?ù#>}ЭÇ]|Þ¾a˜3f¡©ˆ¾=	Wºj¾=õ2[&å"U>Sç<¾5¨>DÐ̎ñY>%»ÅÆj+‰=ôq•I½úr¯ì\¬b>z˜éߓ"0>s:ŒQƔ¾Vì~µ9ÌË>kó"]©OÛ¾Pš¡!ð[D>3Ý[ÄXÀ^Classical2014 QU495DES0174@EÞ)0	k?oó~+wÙý?ÐÝ«àKG·?$UúVÉB@5J('ý•­?'¤Â¦/@eFYˆÃÒ?¥JÑ%µ\¹@f3&À;q?35´ªùVß@èŸóVnÀ@˜ >þž@@T­Ìóò?ƒv²Æˉæ@@Á"«äæ>‰­îØ E@7°dãsL?¨ òÚåm@J—'
T?¨¡ôkX	@(xÂtbû¹@=Ž²%ê.@0]i÷?Å£‰Œìò¿Û"ÆÎÂÍò?ñâý,¬ü?¨õɗ¶1>bñ¹9Ü©>UG%R6=Ù£FR_R¾7qÖ4 Þ¾ÖÊþÂ/;=ë6mÆ_>G"¢WÙ®À=Ðõk¼P…µ¾mû–)ƒ>°» P¶ý=ßj5ÌRz‰=³¾]Ò¡…½=ìé&À@ß=àI®æI*=¢‹Ž÷÷÷û>h||8ٍ>YúÉs揱=ҵΠ³7>KÝpx3ZÝ=Ês"IËW=µª‹Î>1Resonant 7:42014 WE556DES0175@P®šz…ÿ?®íkþ¡bŸ?ÜÝFڔR|?FÀ"G	BŸ@?F›…Ô¡?6nûÆ-»é@p_&ZJ?Μ@àÕ§@\
kí֐›?XT©/@í|¿mê€@E–6SÎP.@BP'2î<'?´Wm·`å"@B§è«‹ø>šÞpòk:>@7kÄ?ǯà?­äÓÑOg@ݤ¨"¼?­äӟXè>@Õ{4Ìs|@@?ˎþ^Ì@ßÞxg@À1UqŠ!¿¿aÖ²š4ž?ó3áV
V>?Ҟӑgä~>¹«ióA³>Kä‹9ù辁¾ØgоšZÒShl¾]ĉ8'ó>ei«hA>-Ô‰Õ¾=An–tñ>fô®~Çk>5àI|,e£¾Y3}kRËw>sàØ ¾u>ŽøÀ¬òK>Qޑug¾B‹½î>©ãí3>‹Ì»–uF¾´¨òaÉi)>U?yk ~e¾~Á'±ú÷>¦à!c×ÁDetached2014 QV495DES0176@SåvôÔ?™=1G1zÑ?ápúŒ
·?)ÈJmP@7cž×´? ÖI˜™@qO-pç"ð?¥§ÓQr	@QL¡}†?Aê/oÅÜÚ@éÁfÉ҆€@;Ûñ%S@B{	?›	D,³p8@B¹·®¦ÕÊ>';çùÁ'@6=ŠE
<?¥æ#òǵo@A˜Crßx?¥æ$MØ@2¬úÑY:@A&o=,Š'@)"ç"kÿÀ KµAy;Þ¿•œ›À^P?ñòÀø )?åڕVðZ>~úWNF>fž8ì¤".¾]ª±Ì¶~>{W¸'Ô'>dj;^""¾[!dIÒó×>QkQQ6¾FLª~C>d8|ÿx—>NÁÒqfš¾DhÐNQ)ð>=\RH{š¾ZónëÜíf¾D VìW-6>:×sxNv>}{ÎH^Qá>e°Tcf¾]§Ÿ¯4æ>OÿôÕ9ó\¾EÊð—{>=ôÏNšDetached2010 TJDES0177@Om]Oâk?kŸ;?×[8nz°8?9dï64@CsPrÓÐ"?š»gÈIê@q¯&|2?–o'û˜óV@VÓ!hn/?´)pÆ&á@éV':,À@,š0õå2@CõD™­?x'3Zs8@DH>a¬I/>r.¯U†Y@5€f_
$x?‰5iî¹@šÞáè?‰5Ìs(»@:Î
ÜÒpÆ@;h+¶Õ@;‰å9f'…À)H¯«Oâ-¿Öê÷•>¿m?ëd8 öœ?åHÙþ]æ>888ûÑW3>7øÌJÞ¾&ÕBœGŠm>	!™"¦Q%>§RUn'½ð¤NrÐ,g>7ю$c{o¾&ŒP"0Qõ>ÆËTjjq>%PzŸf½üˆ\ƒ_>šÁ'Eî3½ì+gp€½öãá7¯ø=ʋ"¼ø	>@h$qÔ>@T=Uü¾/î	ô>?²©-¢H¾.p¥ñzÔ>pX!:¸+Detached2015 VJ181DES0178@EB¢PUé?D33üŽÉ?ÆëÑ
I¾ä?GÎô$0Û@B±ø<…?6Q76«'@sŠ÷;àL?↡…/ö@TÉÚ¬'?T8™ò_R@íܜÖoN@[PÞ5|ÿ@AsŠò#˜?¦wªQж©@A‹½œ†gY>®Ú¢ü¢6@6rcÌwA…?¤§@óM`­šº?¤2ߋ@;s"w;3Í@;°ïRDÕ@0]ˆIOÀ,£© W3a¿ÌFj§Ë»Ð?ëâòÝþ¬?æË÷	†›¼>ªn$¤ø
>žcF•K½ð¾œÕ멸Û¾´Õgämm¾¨J'Qè>¦dv'ÁÉÉ>'x?HåhD¾"˜­eM"¾§êÉÿÙº¾›â'‹M8E>™µ—þ|9>vYüA>¦Â ÍËy>š‰FþÛ¾˜v-žÔP
>¤ +:c¿>µÒIÿ󞾳÷U¼nu>>©‹0DáÊJ¾§]ó\}dÖ>¥bú©¥'Classical2013 VQ25DES0179@NÇÿ#3/2?i–Aeù¬Ê?ÛMx"Ý?ÃÅÚÙIÒ@<˜4	üXï?ÊûBö@jßbƒƒ
?˜}¥moó@c6ú뻽?1=zŸ7@ê֜+Jo@@ìwO4"@AÂVÞ%?q•Ìý#!@Aיտª(>°‰1DÇ@7LU2hÆÑ?§'Òk€@D%¤Ê?§'å"Sÿ@5è8@?¼áŒÕW@-Ÿµñ<YÀEÏ9þ$¿Û÷_)|r?ò¿¬ï‹8*?¥[4Yà¿Ð>W¨Ž3æÄ>FÅqà€¾7|˪9K½ýÇý½ª>8^è½Ã]íJ->4'þí[*¾%ÞmÚÿEº=ìá°`–i=ÿ¾Ìö½ßøû`—í>ƒêAý…=Ó½n'yþ•½ådò)h˜'=ºPUôD¾>U«žPùŸ>Ci'Wuݘ¾4Üp"þ…>1'SºHÏ;¾"½—%ÒÆÝ>Tï‡*ÔDetached2014 QY510DES0180@Ei§%ô?cŽU:S?Åénô?šòTe	—@6¶Uú>æë–UÖZ@n¢d¼Zê÷?¯æøDé\@Zéµ(Aøj?BÍú͙ˆß@éT¸
dš@@'ºf‹»@A¿U}>Ç2?xVó`¸@A÷5tzo>‹mg/.@7P>óä?©	'ÁøՑ@þE?:?©	'îlφ	@7ñK¿£øs@?3QMÛ)Z@05Àº¨ÁñÀ IÖ¯hTA¿ÔZ¨>eÿð?ïÖ#_`ª¼?Úä•ÿ8tÐ>k·Û«Lz»>]
~óa…H¾N
ÇÛr>#ªýN>0ë­Av=…¼&&#¡w>Nˆî*ne¾?t‰üš¡>#hdóè‡>&Z*6¼q½ó긘 vj>0XÃû]À½ú;&`1
¾A•æl½Ò4‰çOÈÓ>`\…Wµ>P·™-ùô9¾Aç7=Ǻq>Aq¤¤xHÀ¾2(áüu>#͗_nClassical2014 QZ510DES0181@C¯2†M?V% xL?ΛC¤eá@?ùRuï|­@7¼·n/Ƹ?`bôÕ÷D@px/*P?Žìá¸à@QôrÊ_c¬?+ˆ'Ã!@è±Z·H…€?þ•iÃ?²@=ôƒžÑéÞ?jÿt·Iï@?{k¢wÖv>~¯k£9@6§žÛ‰­?™Òf)å@¥LÇµè?™ҎþÎ@Gp²"þ`ý@;Þɤ
;@,tmd¥c˜Àp"
Ø!¡¿ÈCaÏ,"?ï¤ä¸}Â?æ#ëú=H¡>D@nМÖ>4ô›b)1¾«`d@?>	Ȑ9Ó>Y×D¿"=ϟǦOÈ>%¾'L…#¾¥'h|D>zrÖ=þ	‹i½=‹c%Ó =öÁYr=½Îÿjò×ý؁âú|æ½»´†¼§óB>9´h 'Ÿ>*‹"^'¾˜£2€
>¹-™RŒ¸¾£ÏØ{=ïOþŽàwResonant 3:22016 SV58DES0182@Fq؆Bâ§?•%S"û²þ?Ñ
K:²¾?G‰ìlë7o@+0ù(¶"?¬bˆ†F@sçÏgD?Ãeʑy@`'{¦þ¼©?[Æ< (ÀÇ@ï̛Ԗˆ@@4¸Þ+|Šb@@w	­Œ®?¨<°õ''@AFgiÈI£>—5myóà@7Ž™ß!ÞY?°yEœÝNÑ@ K77H¼?°yEÉKý‰@6²ÙÔDj@<Øù™êW@4Îïš2¢?Ñ
‰Êþ¿éÄú{Ï?é£O™ÜZ?Õü¥Çø>~ä£ÿVË>ud'áùr¾ÞI³?ég¾z×á©n¾q‰C<'>$"§{Ó2>nsºGù_¾
50ÿÍd¾fœ áh¾Zњmj‡Ú>MhT6WP=âE{ÙµjI>AyM=+˜U>8Ë6‹M½Ü·…—v'>¤"§næ'>2'O…`ã¾9z­˜©ê>"ÌêËU¶¾1ÇË%-­ =Þîoû‹\Scattering505412DES0183@CûÕ)M–q?B€ô{S.ä? ¸U§à+ª>üo'¬Ð-Ž@4šbn&8ø?t8ظÔ-@sÀÛ$Œç?ӆá5ù@TÆèRpúœ?2Tªê‰
@ìè¿m JÀ@RG&K…q*@CTħŒ
—?X
)(i3@C&ÖÚ9>y˜m+°¬@6·†ŒŠ?Ÿö²Ô@teaZ?Ÿö6–§@,d?}ù`õ@?€÷[9@7	Ýxµ¿ùÿ̤ëý¿àXâªø?æšb"".¹?á¯z6tËä>J¸>Fþ_>Cò>SÓeH¾ß<º§¶ˆ>¨=Üè²>¥nU2ï³=àÿãøè>=Û2YYAݾZœu|Õ+>Y"dtÖ7>·SNۓ,=Ñ0S`Ñ/=ËWÈé=îo®4¤¿n=äÍQó¹D½¹¾•Éfo>U$ÙÎ%.É>O:|ú¦¾`\)o´>G4J´"5¾oT0N¶=×Us† ß}Classical2016 SA56DES0184@HÎ|b\¿è?m•iVk|È?ÑU?=¡æ? Uõ΋ð@0¢FþÒøB?ßCXÿ}!@q©Fù×?¢ë÷Ÿs@@bµó÷)Ý?B*×%cL@@ï&°ës@Ê%´Y<@B˜—ãÌa?ôM´@B±ó
¦²>€nÈ žLG@6ÙØP†?¤ªlt@k+ß´?¤ª+ø —
@AD´D…öô@?O½}š"ž@4óÏÆ4ßB¿û`DÒëC"¿ç1!'«hˆ?êØ1£ßá?Ñ.@!Žç>U}àE¹¯B>M'÷Àî£L¾ÚÈER°Y>FÖîõ§
F>@žöùÊ¥¾"\®ÌRÅ>CݼôÃíö¾-wixF1>A'Ú˜1C>8®2M*›¦½ýÒA/OÌÜ=×D µR8¾…–b‰ü¤½ûƒâÄ%MS=ÂY²×¼G•>]
ÚHݍÇ>Se(Ž]ô;¾XòS†˜ô>IþP.t¯¾âF6Áƒ=Þ½¿‡?ßDetached2014 XC48DES0185@D¤¤â2†ð?`h´Shgû?À©Ü- EÐ? 2!³xÜ@<1ߨþÂH?,ïô›âÿ@r7äzj†?§ÿ©†p@`šÆt?9ߏrc.Ù@ð"ÆNRÊ@@ ÙÍ~lz@Aô«aâo?zµ"IéÎR@B«þÕ´‰_>‰±Þðî@6ݧ´¨"?£Zªíæ2¯@'@ׅ1¨?£Z«$œZø@6ž[x¤
Ý@@".9#€@*¢"³°À&òþˆ['º¿Ú¨à§Ï2´?切gX?Ë&­l÷£>mýG6)>Vâ§ÐðÚú¾U¨3Žzö">23‹·›ü^>0,Ul¹¾K€æãˆ>A~åfµ§É¾@‡FN©Þì>!´3 `6>.Ӆ¤5¾&äîî#>?O žÙTܾú<ux,ݾ=Öˆ^•>IW||0­>U§Ÿ"¸>@3Þ{¾><E¹SmL>)Œ‰<ú†¾'(èm_>%Þ×sHýƒClassical2014 UZ224DES0186@[
òµŽ?á¸9~Ù~Z?ä¯W	xρ?b̈=bV@:ÈÛ7Ð>ä\Áãô@=r-ÄÐ?¼œÍÚ Ð@`_úDüoP?dw`™+@ùLEßz@@_ᇥÇɖ@C+òÁ8?Üt÷¯ñ§1@VÝò°¼f,>ˆŒùÏi@6íP$*€?¦¦þr	%@
m—îi"À?¦¦ÿeí;ú@G^°f¨²'@N¹eê.8ï@P˜EHrwÙÀ0^²•úÀb¿å²ìì4j?©¢ÈX³à?Ï.\¹›Df>°Òûd—.>²zL½о'W–~,¼>HŒˆÔsL>LoIŠeܾ'6…ôåÔ>³ÈwÞ±D¾"Àâ™U>QSŠ!í³!>SÆeû'£
¾0ý>Ù(ˆ>t/(™¥¾$L_	Ê{ƾ(
sþz >Ò
'ykü>À%òX2Ú%>ÁpTZz㾡›œƒu&>ÂÕTçùv¾£÷•KC>ƒ4»ð<W¯Detached2014 QT495DES0187@L"Ã?äÆ?gökþhà?ÞT¾èì>üTeu»"@FVQæ³mß>ælzb"i@p+Wbï÷?'k£+;@Yòš"Æ^?-®î€«ðÜ@ër÷à9˜@@š¤u·4Ý@>ŸìçZ©?hôÊOê'h@>,ü"'>‰·7á
¡D@7_;]ñŒ?©+FZhÑw@!'aÜoo?©+Fuô¢¨	@6}:‹¡i@5("D²@'›Ea¡3ÿÀ1øTìdñ¿Î^Àb16Ÿ?ô£ÅX?»#?Ý=ƒ¶E­y>OT͎wÕ>A1¥ýðk¾KÀK…új'¾÷¢¨|Ð=ý|'žS°>
tWXF×>2øK]¨~[¾>vhWνÇUR÷›aJ=üÉñ©¢Y=à Sœ»ý>H›Ív8 >nb͒*5½÷Ä.''‹_¾	c'ú:™>>BnLnÿ{>3ª"ÆÕ¾ï¾@T•÷,Ä>%y‰â
	^¾1hÑEE­>=¬ÉòScattering2016 SP56DES0188@HÒx‡wÔ¯?ŠÅ§ÒGÊ©?Ðs¥‡¢??SsñÃŽ@4
ʊn‹"?'«^ÉìëÛ@>»#ÐÖ?¢ëÍ)X¹â@RÑWvÓßc?=¯&.݀£@ñíÙ(ÛçÀ?ì7sâìob@Bq/8†?¡AØV,Ñ@E2´;¼ßÄ>‡énú""@6™
¨Ïïn?urŠÄ8¾@5ü)Ǹ0?ush`@6<ô°Ñ@@Ça—£@:•
.–ï?òX"Ì©¿ær!è?ßû¾ãê6?áÃÉ'ü>nâhpàÕX>i+kwÜKÕ>!˒e龍>Dðu¿ˆ(˜>Dboœs[>íJjˆš¾>d'†j¶éÓ>ø TS0P>HÆߙ?]f>FŠö…óÌ">Ëÿ›#?=߀Ìز*>$‰$›FVâ> ÖöO¦3=Ú*eº!'>Ò'¡&9÷>|on-ÈEQ>.¶THë'>v²ñ"îI>(5§E:;Ü=ßX="AYmDetached145474DES0189@W'?'<?'´ìø¤c<?ä‡'øç¹Ñ?žÖÇu@@0Fy'ƒ"þ?=7í˜a@qQ?ùßÛ?nŽxUyd@eKO«Ž®? ´É»Ôóš@ïÃáhY$?ÕÓ"mBVØ@@ˆ(k—E'?~QAnÑ@B™™¦Kj>vÅ
™š•@51\íI?Š7éܗ]V@×V÷b	¤?Š7êY(Š«@Eùc
pRq@<L"/÷e‡@8ÉúKÏ?ýìjQ-v¿ñ»†Ã²Ò??äѱ:_WÎ?ÁƒµwÆÆ>@_óíã>=eFgÓp>ulìÑ7>+ðOøk>\¼±aù=à‡´QÓ5>:tkî[×
=ý­¥nOü}>–sfË>Õõ:bˆ¼=ßbÜýº‰=Á÷ä'4Ô=ÖDKÄ6Ñ9=ڀN÷lÇ=¤:¤ÎÔRl><,D£¤?>ONçÙÒæ=Ö5‰²ûùÂ>Šwn>ÔÜ=Óô°eäšf=šeFÖ£Scattering2010 JJ210DES0190@H£­ë0‰?c•1v=á?ÏÑ3éqµØ?"ñÊÐ$@¬^Ãå`?"OSe@YeoÜ ?—R@s&@jý—øBí??°Ò:»‡@è®:­>@@•-Ïüà¬@BƒÄŒÔË?p´ÐTì™@CHSúæ>‹¶@vŽŠ[@6¤tD˜?›½ó¿ù@0}>uéž?›½ô~Oò^@4ˆo߯‹@BÇä
"W¦ÀŽŒœ"?ãþ¼´Â?Ô)EœF?ðYÑþ'}?ÖT¥'n²>xPQ7¾Sù`r1ô>=öóGd=ÿ²!(ÒÞ=>%*'¿=ð´>QÐÑ7Dâ>0æ/ÜKÚ½ïížM…=ðT"9÷ü†¾":wr½æ‡î¸ìCd=º®Äì2m=߈‹/M=t!Ãòë=­'6Ïvk>D¯¦[aÕ¾$Â*—dß½­t!lÅâ>r‰1€<=¼›Ç¥sØ×=¤Î ¶Œƒ[Resonant 21:102013 RP98DES0191@Exú'°?'›L¤«?Àí Wrº?ILö/@*"¢­£9	?;ÿ6B|@f<ò²(Ÿ?ŝ	M@k
Kß%_ˆ?Mö‡¤Eæ'@ñƒ6òÜÙ`@8vuÜÁjí@B¡ýçtFx?¤ÐWîqÞi@D3Õ.m˗>¨(k³†±@6úLtj6æ?¨4¤k.®>@ÇÚ®nΠ?¨4§LE2Þ
@-y]¦3@A"]ÇMÀ4FEÎÎ?ÑQ™‡
»?Ùë8øËô?í1ôÉËßv?ÐÅÀüäjÏ>±zn­{
Š¾¤Æ¯ˆ²>R48©T>£˜ºzÑI«¾—"|
R>:ç4¡À;>—(ü1K`¾Dª;óΌ.¾•àè×fÛ>Š,ÂDÆò¾/6ÒìS[=ö"ñÞ÷,ý>I:Èϵþ>¹öÙ`â{=Ü«&Ï(7> ³øRÚC{¾"ÃÊÚfO>)g黃 è>‰à¿.GB¾ãì$Ӕ=ÈñljUß6Classical145480DES0192@RêÝU*Y?W‡?GGÝt?ØëL¡òB>æÞäX@:zÃíÚ/†>û&Ž¾ÑwÏ@en½®¤?€R αý@fŽsÜÂs>è,>8N3@ì.ïúW@õõ2Þ@GŽœHî%?[ÛIìQòH@GBf%I°>eÑAÿ@4í-ñQ~­?yËÒh2Ô2@^'äaÔ?yËÓ!ULÕ!@OìÅW'íR@FË(	Ÿ±nÀûSå
Ö?áÞ燬N?Åß#áaT?ñ4sõ©rŽ¿¬í>T9f>@ ¶xȾ?ñš"ì=×32§Î䮽ü}%Oó=ó|ÎQ¼j齬†ÿæ³=ïŸÇ
«›½°
IÃÒf =á­i-¢¹ž½Ð±N4ig"=Šd9S8ÌQ=~ƒMŃÂö½–.™¹îVY=Œ¦´îÎUW=C´¼Bqë>èÇ
Ñz½ù1Ÿ½Õ­_=¹ƒCàw=×jp@§¦½—?PŋÁ=d?hÑCY¹Detached2013 RS109DES0193@FWuòçG?iyGf§ÁÚ?¾>7A¤™?*0òÿ,x@c̌?'XzØAÏØ@s'1֖?®·qL½ˆ@v[iªÉ?.U5mµŽ:@äm&V"€@&»w‹~ÀÃ@C³È#פ"?†'HúrÂ\@DíñÏ7k >"¾Ña—@6ò5G׸é?©ŽÂoŠóÇ@ñÏ9½kp?©ŽÂîœ^@@RWƒb-/@D،¸¹'?睒ÏàP?ë,ør
>õ?²²ßÛBÁ»?ìA`LAõä?Þkç(jÇ>'Yÿà2>0Õ¥™'ú?>6Û'!bÎú>`?Ú©SÀ>7¯KÚlgG>,:÷%VŠ=ã!ðTKXŽ=Üán³> m½²ŽøÚ=У‰ü$ÇÚ=Ê*ï$­=äÇl=ª'Y>OÆsÉ<=Ø߈—
CK=Õd £a>iÍË9•U½øèiG͘!=ùÊBñ(á=㍕Šþ=Ò+Šyç··=Ë!¸–®5,Classical2013 RD124DES0194@EqœÌV'5?s|3EN?¸"u'—™?$]ÎŲ@.Þ'd–Õ?Ž¯£×f@JíQ\ÕÇ^?ÄVy좳@k¨ÌAÍ?CëIÐUÁÂ@æiÓ,;@AÇ=Ð"{@CbœH?x¨ãÕLT@DO¡­Èé^>¥£¯ê~\Â@6©§'H?§Â=EÏ8U@rÝ×[¸?§Â?§"
@1Õïw|@?py2UwÀ9ª"ZÁ?Ý|é³'Ú?凔šË߃?çO#ˆk[s?рözŒ&¡>¦.0Ju¾¢»&—6‡H>B?0nƒ'«¾}œKõÍ>fÈÜ ž>6E6BÆ>Ÿ¤Ÿî-ÈÛ¾>Ã@«…°>yNì¦C¬ì¾}'öìž2Ë$H¢=áØ|%ÒľO\Nêz>cñ[þ™=ÔR_Q.>dv2»#ÔV¾dí[rØ땾¸¿Ã´ž>e¾w°Šm0>D¨á[=É´f€
%ÑClassical2013 RJ109DES0195@E¨T­ª‹Z?Š'Ü>¨|?ÀÞN=5K?VÔ!Í8>@4L­^²¤<?#¼›t®6@@o³Ÿ÷íuT?°…üB—#@fÏ+…FŸs?šJ¶äw@óہ¨oÀ@3È»>RÝ	@Bͬè1ÔP?²:.*ûîK@E=w±kzï>´³ˆ±ÎÕ@6ëÊå&H?¦0-'Ø@Ÿ¾â@z?¦:SËûs	@+*õÔ?e@DòÍÔb3Àã&¹ì?Ì¿ÉØÞ0º?¥/@ËM³ˆ?ïS(aïA»?«ö…"f^>ÔSÊVÇZ¾©–àμ)Õ>^è‡ÒŠ>Ç|¤ôþ¾ u/š°Àñ>KR¥p·6>€%†§0皾2Ú«R®¾Üàüœ>tT:"ó¾!¯bê‡ä=è´;È-'i>Qël
Ä?¨¾)LÿWoòÍ=Õ·º'Qàã>½Éuëø¾•VXgÂ¥Â>@?'hhs˜>n¸…z¦¾îï«e-Ò=ň?à58Classical2013 RE124DES0196@^4›·•£"? f?¥÷³?åg‰/iô?à|H¢!J@?¬¯–Œ¾?!Ò%B;;Æ@doІ¡?"<CçI@eõ%ìÉD >öüÆ'úE@ê3"ˉY@@Â9 ö¿ô@DµgÒç??–
ÿ6æÂ@DŽfùSÙg>˜î34ñ@7µZ&?«Xf½®@"D1¶Yä?«XfÅá.ô

@5L­mD@DTø*ëÀÎèû!L ¿ñJ•k϶Ï?ќ,[u–ä?ó"sQ1½(¿ÇáR±0ÕÒ>˜pŽœœUS¾cяèd¾G¼Š—>@&‰Íä>Fo׈Ðn7¾œ…b½ü>0…Ë1OÖ+>"Ì!.>Pjþa$¾õÎÄ`	±=åéќëu=ø)®ÃI`½ûYj0Ƃ²½ó\mA›ô=ÓÃr©âÉ>aþa:g2¾4˜£ÇA¼¾	þ¯‹8"â>;A¯"Ê=ÎY–ŸzŽ=Âo)÷ÁÅÞDetached2015 TP362DES0197@QüwM©?{Í*¡_Š"?ߣ‡PLð?
"¥)Í@B÷æpa¢?.öð5eé@d™š¡óñü?ˆàžQ_ù@gÕêBª>þÊСß+^@é®rƒ»·@9aDrAÎ@B‹ný5/?|Njæ%·i@CÛâeͽ>SúòC|Ì@6ªúûÖ ? 	ҁ²L¸@d¼n¥âT? 	ÒðûÑ
@@3LVÁú@B
U"eñs@)4[\*(W?ñÌÄyÉú¿Ë‰hö{Þ?òºCd2ëÓ¿ÔRyŸÂ՛>~
És×_>d€±¢|>(»Jè•êX¾2ífÕyxg>)÷¡wtóE¾3ù‡"ƒ>LÑ
`">Ï£ýiÃ!¾Ž«"Y|>'=`J²Æ½öRªŠYª?=Öxd*Cô½é+ÍAš==ϙvÙH¢³½¼‹'Áb™â>@%g°éP>!KìË&=ôŸ'8\¼»>4F¼çL‡=Êü¶,l=·—t€ì†Detached2013 SF106DES0198@Rè©ŽÜ?r–‡Ò	0Î?Û+îSͳ?¥Ô3÷Â@CìLÙ©Ž¨>Ä0v"H@p"4äz×?EU¼kë³@K-Eñ"¬í?AIê€@êVõáü·@@
=«'º™1@EÂ^ž)t?wn—å(,@F30D»-§>ƒ t·¹L'@5Y¡}¸?"¿n·×Û@š¢‹ô?"¿p"ǪÅ@3	óÇWŽc@<2&žt8À&aRg&'À@"8€Ýµ–?åü©–
?ê·oZ¢Â?ÕJ
†>a=ÏN‡Â¾<
ûG»¶¾dŒÝþù>DÄŽŒ»¾ƒ"—C_=¾Gˆ÷Èg"ê>Kˆ‹8¥T>@ñHÃóN)¾ ´­´;!ø=óÏß.ˆÛ¾>#$ƒŒÛՀ>h¸¹Z-×v¾H¦ø9)
9>f|Án
–>LJOåÝ2>/€ÒCzξ°%|å¾2ö.öÕ©=â9=H•²X>)_&1>5ëa}Šü¯Detached2013 RF124DES0199@E¶¼ãŠ:²?_(Y´W?£iN"Õ#¡?Z—k<˜f@Bñ°+è?$'Ë÷>¸•@eÌ…}¥Ã?ÎhH:S<@F&d­éŽ?^d pÅG@Î+«J'@R°ÒȚï@Dãý'ãF?tXfÁ†3ê@FoOWñ‹Ú>Û>½Î¥@6Ë»öä ?¦ú̋<U@'‰D^@?¦úÌòŸ
@AB¯&;UÜ@FBµñ³šæ@o1ܗ¿³0Ì×=¿±èï|?;?ê`‹KaNH?ÚnÝAÂæ>ŽR›B'ƒ›>ZWØEDn,¾52Pº~>[&iŒëš>=¸îˆÞà3> £áP£®
>'V>®F½Òüϐº>-‹–©›¥>êH%¶=êå– ¬!ê=Æî<V5K=ñÎÅyMï%=‹'€œE=‹3wvOק>a~]˜*Ÿ²>(Ѽ@–7|½üJ´hÙ¡Å=ù©¬xS2j=°^úíß,=Æ{Í—ÉClassical309239DES0200@><XØM¡?3'`ŒwÛÈ?Ó<BT]e>èQ"â,'r@BêÅæ՜>ûcÖEŠ*"@XƒD*?KÐ='¿'@ga1=#ýG>êI˜Ìª­Ä@æ
E=uÀ?ÅÐ[žž$@5%ˋª?A"[Yns@=¬ÿîr>iLÍḠk@5:##{)g?'Ôû ;wÆ@Ubp4× ?'ÔûAbŸ@C౦úUk@:Ñ"¼¬÷@',¯WbW¿âK¹Ê%¿½Ã¢«ÄD?ò[ iÊ¿ÐÅ e± >váH™<>‡Šï­ø½ÇZ'‹‡=ãl©UBK,=Üùýýík½´:/Ôc=ðŸµú§¬½³àƱ¨R/=Ñ俹´h=ÉÂÐ/y½¡g¾ïºÈ=¹ùð½šCÏEâQ_½'5Vw X@=kNS8V!=çJýE"³=Ó#Œ…Ôä/½•çƒS8"È=ÀåÇûeν†äUé—ë·=cóÉJ(òScattering2013 RF109DES0201@En—b—?S-yüµ+?°•Dk?
ã'MDëÝ@#n%K¢q?$ƒaï|@ntª÷ŸO?³ŠüË7@bb±ò3¯?6åŸy«@ï.rkÀ8À@2¾¬+r´@D2ZÔØ«?iE%Žýç@D<to,ÙÒ>¿´jä°@6ŒÈ2cp?Ÿ¾+CÖ;@ñóÀÖl?Ÿ¾+è[u7@B…WAs¯¢@D
ë7éÁo@áÊûP.*À	–¼ó+¿´µ™^€?ï@ÎTg?ÑÒÑüBt²>hÞ77盓>.ûA~"¾0'ŠùŒï1=ýpìE@LS>ك_Z¯¸=õ"O3 ½=ó"w¬úà½óâ%îOY¾=õÏkó´a=Þ6®a^½"Ï2…€ò=ömƒXA=șޭqÜŽ‡s½Â®4²ë	>C»—à<6=ü§F³¶†Ä¾Å3ñQ´=Îü¨ö²Ä½¿Z6ñ	7†=ÕЇ´?™ÀClassical2013 RG124DES0202@VºÇ/•n)?…É'tU÷?âJ Yê©Õ?¯0.¾x@EÂòÌ@«Ê?'œOJG|@qøéà
n›?ÀÝ7LUx@AËnóŠã?09i³æ>@ë~–6€1@@	²b.þ7(@Cz {ý>?'e|0·^@C¶Ý-õ#í>ó]f‡Í5@7*œ5ßb¢?«"†Ñ\­@ì‹ÃcïŒ?«"Ò=`È	@&ûÝØR—2@;'Q²H¿öô¸uõŸAÀ;'ŒÑUa?è"ý~§?çý˜¡îÄ?åHHïBý@>t:f*ê¾3ÔspøCî¾t¬úà½>GÉóSå'?>Ä°ł\¾A5Ý­×U=öUªƒDIB>4Q$̊Ñn¾Œ,xY;½Ñ"XÕÉÏ£=ô©ÓäÇSt>u'AF@…)¾GÉ?ÆÞ¸¾ÓÃ
abä>@œü`¶_>Aº{Âú{¾Î%Á® Q¾BUArÕ²=Ý`Áø#¥P>äDîL>Cx¡dy>Detached2014 QR441DES0203@Púp$tw?y6¬^bTÎ?×՛èï?¶ct{@En Ì>×Lߕ¯Á@q«÷KÑj?¢>ZO'nb@S{¶–#ÓÏ?,ÖÚVq¼@íuY3ð@ â0<¯ÿ@EOŠQ£B?'>Ç¡Oû«@E"«ú#óa>"Á¾`îÀ@78ÅsX1%?¥jp¤·¥@Š€°ä¼$?¥jpÐ ÿó@<â$Ä©ß,@?"Ÿß/Ê@ç™/ûÕÀ<í»‡ü"u?ÇÀ8B?ïàBùØU°?ß%¡·~\>g
mU=x>@§Ù˜²ž_¾eÞ:¤'¹Å>1xÏ#˜¢>"]Øë}n¿¾+Mí–X*I>_ÒÏú—¾?{])¡ü>e—ö\'><ðJ±¶ì¾"®&øV>dÄB%L¡b¾,‰Œ¶ <…¾ Õ®&&¡>%v9HBf@>U`Þ3Ÿ">'jõ@‡WÒ¾TµæŸ"X0=þ:†nø°¾&räëq×ê>T½&5kUDetached2013 RH124DES0204@F'Аù-6?i-TZFŸ"?¶LÂlo?#…H³F]|@Aås©oÑ?1"^~h@U£¿à@F?Ôì¡xħú@f88y*?)Ð-)G ƒ@ùpVј@\':@D9ÀÒ<?'Z"u–J@Gߣõ"Lg>ˆ`Õ®Ìó@7ádbN?©'¾ó@Ô:ªRÔ?©'ü1°		@ÊxP'Ü @Eî2ë)@2΅†/¥†ÀgÒúˆØ¿ØIn#$?èÖ÷'",¿Å‰Jë·>ƒ{4'œ>p()BQ‰:¾MÊ´Q-¾t2ô:@Rˆ¾]W`¢o	D>:à¢ø?>ZúbÐ#¾8ÈÛØ #¾\ˆ"i±¾DE€ër
ú>"«ã"=>gyÂ;z‡><1[I!›'>$>	'šGš¾5¶ñºO÷>‹£ü™[?>uý+U¥‰¾SË!œ+]£>a‰óCu¾?ŠqÓhö>±‰>ȏClassical508338DES0205@d˜sœ8%Ž?¦Ö±A‹…?鎾ÂÝÃó?'¥ŠG@7i"Mä×?ÎTºŠå@v,"ÅÉ
á?¢Ý"Â5;@@Ñ.ßy‰«?4¼C]Ì@ìPýÁþˀ@¸²ºk'¬@@•è
6ž'?"ۏŸzq+@@uÏÈiv>©W%ͬV@5Ó)	²×Æ?'oð'@z@†NC|?'oN'w˜@5wZÎ@>«áå3@+k+Ì×2§@Çù{/#¿â{²Cf?ìRO±ÜRù?ð0>2b>£A-ØGí">î¬ü½>eŽÙ/ZÁ>"}mjHg>Ij&u>Tc¼QtG>y[I%>Q	¥š|¥>r©I¦ƒ>i?²¥²®é>@vOm-)>'W\h½>U7Mx8¢>A
‰oL\>zÕðßÇI>ƒòé_Rª>oùlíS²>D«>Á‡*¹>Y£¨5ZÁˆ>0–-ún>ƨhœScattering2013 RL109DES0206@DL!"å?‡ŸP)3º¾?Éâ[ð÷ ?D°/¤7b©@,_º'—? NÐåã@Q`|õ†)'?¨ÌJxĺ@h3	h—Þ,?8¤ÞÍ[˜ñ@åÚk?ÑÀ?ükQÁ'‡@@Ð(m6ô?¡¤Ø…m
¼@B¢>q °>¥zϑ_ÿÝ@7R·)Ad?±ÃøBp.l@Š]x!'?±Ãøë>ú

@1¡âd &@A$£foÕÀ*¬¡Â­Yî¿Ð~žuÌÃÙ?â—6óœÔ?ìÓdéó,¹?ÇÏpÄjt>§ŠÎi9¾''p7N¾1¾xÚ!r¿>L*#ž‡Oá*7®Ò¾*Øó´TiÉ>yÔ~e	¹=ó‰TýUl¼¾"'8øu>pGqŽÅ>»€ifÀþ=Ç<f@ôÂD>
¼ÓhÑê½ùW³§콞ê"Ï;">˜ÄlÑc"¾"|bú¯¹o¾0
bðCNõ>qދ3`y>a_5:õ/=ÍÃo¤ZIScattering2014 NB66DES0207@FÕ^Â×)?x1#J÷?´_5ú$ì?@xôæî|@¦U™¾È?‡7®À÷«@h'✽ý?á¯×ÿ'RÉ@r¾Å'Ô?UŠy——<@øœÓÒaN @hþ#I»Œ@E5\÷·F?œr²>ò´ò@Hp¯Û+>˜ÎQµÊ¤Y@6X*x0V?¤DNnàÁõ@ßöÖ1Ø?¤DO¿¡
@-^båA–@G¼ûP}oÀ#är[ç@¿ìҚ.àsf?Àºaƒ,'?èÅ#Õ¿U?ضj¸"ë >©"ªÍ–j྄tÍÙ"ž¾FæF•j(>"'4ÖÜxJ¾nÅëŠ}¾+B
*ÌØ>`ê0ýŸ>$¨®Ÿà=‰¾fÜRåT#>@[&'¾{=Úw@5̊=ó¶å1À>1".]F>¾±GÄÀ'õ½íäKŸ>§2-šíPy¾…¾Õÿ…åɾU°VZ'éÜ>d}áJ±¦Q>4¼¬ä#¢>÷íÜ%"qClassical2013 RJ124DES0208@Eï@WÃ?YI>8æ1?¯>f)ÚÊ4?=ÑCàx½?@.8ª¾Îr>ãqãNt¹@cc¾'þ??À—ðÐ[é@[ÇÉùä?kh5·Yl@ف.°d¿€@K@z]›s1@D˜—™3MÌ?";	i[b@FLÆÒÙ°~>"×3úRô™@6麶TFä?¤KV1 q@¥Â};€?¤Kž~ÆF@-Çùé\Þ«@Dÿ ãǧ@.X|¯Ð>´@	¶í=I¿Ðû—ˆ™??ê=q•6‹\?ÖcÝI~ñ®>–¾=ì»^>±ù²U>X±ŠÞ1¾ˆõ\/]úU¾n;âjKø¾CÊC'¬4>fžv…Æ>A:Ãd®Uä¾pþ`2ã¾T…8ðs!,¾*į@ûE…>BY"¢¸i¾IÍ(Çn?¾/å{‹ë˾éÓNŒ>ˆ·ŽÛ˜+'>ovxHžA>FjõAò>Têoc%j>,CèÛBÂ1>wµÑµOèClassical2013 VM46DES0209@KÅkóØñ9?rÒ`ã}Þ?ۘCo¨	?š^ýI3›@!/SÝÈ?;ýOõhK@hÄÙyf¶?•± qeðK@eã¦0#¶W?-€ôóÁ@ëüþø£S@	zªBml@?˜PlÔV?t'ޝ·@?Œó¶Š—[>mm4OQ@7tÀë¹jt?ªÒãšRÁ¯@ íßRq?ªÒãÄuZ"@4
±'L@>¯t€Y@|ZÒ3\@?øÞGOúøb¿Ô1qI\¾?ô›jo?՝âÜ<#E>k±?Y9f->I˜‹]gŽ>#£a/§íR¾4LJ
ª>îUͽ;Ô>W"Î}—Ö>'áxÆö>ôw²â\…>í:Ñ ˆq>y«DQàI=çÁQƒPé=à»ZwÞ^{=ï•'ˆŒž=äªY‰=ŒÙ=9S>W ¢†Ù`A>-~…¶þ>Î×Eš]ì>ðè:¹X=à•#˜œ=¿ÙúKÑW˜Resonant 5:22013 RN109DES0210@EDÒ1óïè?bÔþAcN,?Ãê›6vŠ?RΫ!*O@@'.^¡"Ç?$ttYöTF@1ݘì³×-?¬ãó‡¦È@4ïΟvÔý?y#?øUä@îåqäµ@%úD—FÒ@AõŸcã$Ë?tÂåÜ11†@B@M½¾u:>–væ-IÏÞ@7/™[ž?®¹Ýô`Îõ@?
Jܛ¤?®¹ÞY!-	
@,éRº'@AÉnqÂç@ "_i+°¿ÚÃí>É¿ÊWuÝQ9è?ã~ÔŒi?í]½²¯¤>‰l*U¡->fðË*v¾"î£÷½œÔ>bûp1jý|>EåÐÈDf2>)m¾¾®>DÃÄiŠkE¾~òˆ=%G>B'®›Tâ>$ž—ði'»>"¬5wó¬=ÓÄ£*=õÔ ø'º=¾7ƒÐïÔ5½ÒH•¥¾·
>\Ì;ú/c>9"¥ô"°½þ­J'¢b">‰þž{ƶ½Æß`¾=ܦ[O,iCClassical2013 RX108DES0211@F¥ÝlÏïB?]ZSfòP?®a¸D¢?(t^Ž­ç@{¢PK
ô?†"íqŸm@?¿ZûN¸?<ɍ}°@Qðe'Ÿ?Qm‡†¸ƒ@ô3^ D @¥:o¸L¶@EMÙ«?"H˜O[¾@Fl%·ë¶>€š‹ª˜@6Âõ™Hæ?ž=ÜZ@ô>î=@?ž=0S`
@H
3ô2§#@Ei¾>˜@*ô¡"ä4|@¡W÷¼Š¿Õ
ãD´s>?é5Mˍ&?ÙZbLÏÜÜ>n0•q\>RàՇX>*~ö1Ô+=ºë‡‹16>¸ú¨Zœ>x…Ól>7¾/ ç¨¿>ŲkB>ê{çäxB>÷0KVe­=êÒwԜÏz=èûçT2F=û&°Î›Ëë=ç´À«îÊZ=ÉjÛ¯´BN>]ý4€ÛÙ>A)Ç]th>Sh8b>#ÚÂ~™·=÷ñŒtA²Û=ÏÚ~3§£aClassical2016 SE56DES0212@Q_ᑣX{?sã÷ÍÙ?á´
MTß>þ|q7oö@:Ǖ"×"¥?
HØå×@kY—{Y¾c?v0
kB2@eã¨ó¹"?mò¹Bgæ@ìštH£_€?è5•bì-@?¼º¯ˆ?pª¸–ÅêË@>ùm.bDü>ˆVéiFbO@5Ý}¨$F?•…ÿ¾Ó3@Â=P™k&?•†7§q‰@0¤l}më!@;þðÅyž@+(Kh¤þ8¿ý—<0†>A¿å¾×:Üqµ?󟰏v"¿¦Xæ>Z"'Åëà/>HÄ#"ø2w¾ ´9‹¤¦3¾ÏJ,ª¥=üËߥX|=§€Q¸í>7¾Ì-¾&<'0\¾	…#îŠ{=ðYɖyf½úâÉ®š=åPP¥-=âHúè­½Äô©šI=pAtU>!Kš[)>¨
*'÷½ã""¢´ð=ú(òR½Ñ:°ÀšM=«¹[ƒOResonant 7:22013 RK124DES0213@CÅE"ØVˆ?`sKCxÙ?ÇÄïåÕj‡? ;À8›Û@:;̛œÛ?ò}˜ÚT@j;QPŸŒ?"[ÿÌZ­Ö@WVigg?O?cãÜ@ä')‰.E€?ð
¦±µ•@@g󵺕?zš˜D]~@BsÇRRU>†±V¡ÂZ@7•ùN*€?¥{^|ÌŒ@Ús&:?¥{^¢2ŸX@5IÀ¾@A%¼äI:@,ëÃö˜ìB?ùiV>üD¿Ëò|€!Tx?îHå@XÎN?ÛÁy(Í>ó>güíùc» >T¦Ð&Žµ>!¶@·ýY)>2ŸÚÑ›>)ÜßÛÉÛ¬>¼‡°?Ã>AÜ·ª»P>Þ1'æ>%{h>2g°‹Kô=õƒÅí&º=Þ¤GÿÎ=þ율ɇ9=ð+`3X8c=Ç-ÿð>Nƒy^u>8BSC(
=þDctÕH>#'y±†^=êuà(=¼FL;øxResonant 3:2530664DES0214@>)$)É+L?:"F†?ˆIç`"[d>ø2lȵY@#Fðþ±>Ëʇú"‡¢@]g)¥¡W?È~|í@\aŽ$]@°?=B,ÇG@Þê"`º:@@,÷…."Y@=͒'ÁD?ENJ}RG@>=ýÔñ">Ãîð2´@6r"¸#? HÚÜã;"@Z5Ï)L? HÚñ$!@6Ê·Á"+'@;>Cûï@+U›˜Ïü'?×W`m¿Þ5ê­¤™?î/#
*?Únjg¢í->I~óŠ>8¾3"1=¿õÏFc¼v>/(
ÑÛf>̎¬ð~ï=Þ£k‡V‰0>(L‹Kšq=°×ôŠ»Y>%fˆtM>>NÓG"=Íc]SÔ_Â=—aâ%H.=¶éý‰‹¢=¦'¥€¾—=…F©ØqÓ>"ÔWòZv>™˜|˜ž½°~`¾Ò=ÿJkڑO½Œu`ß¹r@=HðíýÄResonant 1:12013 RL124DES0215@>,s¯Ô?R·«‹ü_?˜‰8c^Þ¢?	©(þsJ@$Fß1.CÛ?æÏ?ë@n†x½¨H?ÇN>ØD}@dÜgônª?@¦¥â±$#@î—LxX€@<Õóºå®f@=Y·ÒÁ?c$œü†r@=.†sèy/>•V§ó®@7M8W½?¸ »S0ÂÄ@!Dÿ[Š'?¸ »e,#m@#µ[)>¾@:'«œià_@(õ€"%V"?þ­¾}'¥¿à^ÕÀ?ðPÌäÒâa?Ñã}>oÅö•Ì4z>^¼áŽ¾'>2«×"X»>ï|ya>,}'_",>·¤óöà>MÑ+´¿ØV>"E7>
dL `Ü>UBÄ©®q=ùd³Ìþ"ˆ=÷'t+ífì=ëN¨(ݜ9=ó>-Š3"É=ÑCM§(>>A HÃqØ>-¯˜¸Ë²>²á€Ì>p˜Ù4/ƒ=ðVøã†=ÈkŽÁóz:Resonant 1:12013 RH109DES0216@B0~`•?nêl{ðƒW?²‰ÑÄjçê?1Ã0x»Ó@-¤Å²¤?"Æo^w@rààÂUŽ?ç‰Só¬æ@iŒ…ßg˜-?J
ȑg@ö®IÞÊ@g_äÄYC@@ßJdï#?‡³šø$H@C¼-"cž>¬°Äq›¶@7nulæ*Z?²ƒGíZ`"@)×dà?²ƒI1€v	@(ޜa/@@æY¬:À3­PÕfۉ?ǙF­Ð+¶?ݏÖWˆÌf?ê±ÖK"ú?ÈýÅZWÝü>¶hÈEÍ5¾©¾Ip­+ì>P2IEÙ.í>§y[4o0¾›Î†ŠjÙË>8²©1ëí">§ÙØ—9¾B)÷"[X¾™'9V>ŽÄdpn¾,õzg'³¿=ï衦/ëG>HµT9m
"¾>LñbqÁ@=Ðٞ¯$­>¨‹$Æ꾞´'gÞÎ/><‹WLÁ
>"C$m
3™¾"€"ñ$=ÄFwúÏÜÊResonant 4:32013 RM124DES0217@UðÎÛA}?Ÿ;'p¡žï?ã#œÂV+?"I?üÊWÔ@+¹Æû%ç? Ö:ZaY@f¨Þ4Ft?•4¼)‰O@gh±iÞs?'ĝ@ì«1 HL€@…B±Û—Ù@A¢ÒWFbî?™¬:Ù²@Aŕ"±
Ñ>¡&ᢉŒÑ@7S¤tÓ?¬=æ;d¾@Oø)[À?¬=ç/j@,bõþ Z@A°Œ‡	ˆ?»<$€?ñ¶¸9(X¿´YŒú¿ˆ?õ®œö'–?Ìe2mâ8>œ" Ú½#¾6èͱ>G€›ë#†«¾w,§š¦,>VÓ©ïËêÙ><ËŵÅÃ=Ý.bvÓ½âî»kéuÎ>&I'±½ª½ô
ˆÉƒ½f&
×}ª`=õ­»»»v`¾"¿óÈÜ>ñ–0±Ù‰=À¸
rO´>c•.5€ÈF¾8ݯ6þ=ëƒ
ò´b*>ŠV
½0ê=¡š¨Év®=±yâ'ßàúDetached2016 SG58DES0218@m ,¸í*ž?©²¦¤¹F3?ë-³Éý§?ø:êŠS@*q¸§–>ßGÔ«A·ä@r"¬@­I?wÿõ˜@]¾°œÉŒÓ?5"j]s+Ø@í¦ÚO'ß@?ꡕzØ@A¸h·}¡?Ò@Å5Çù@Aꓚô™‰>€ø""ց@6Ñõš@ó?›ž'€Zú@Ÿ±4°?›ž'½ž#ÿ@@%ú/ú2@=‰á'!N@5ˆ0º—º;?ÖN¦	zB¿ï0ý`ô'Â?í-W¿Å?ßM¿b›>Rcí"ñ—>K6ç}ªTÉ=å\nÀû>*fL$‰¦ê>*™Tl…§†=ð¸ëæ•>D"Ȑ´«=àpöâÉq)>%'Þú Ò>%-=»9"‰=é
˜EA#.=œëm™0=ÕÝyãÒG÷=њ²šò=~á–;¿:>+l2HÜ>$ML.	o"=ºî[±x°>Q,<-«)=Áw÷þ=ž]Îô–Scattering2007 TB418DES0219@L©»-ã'?ší"ëåÙ?Ú "'ë͕??Öð1ƒ@)Ÿ¬G…?ekU§9«@E"«ó?žß,½@W©Áóœåì?k8Ëy(ñý@õ,æYy^@@5+Wn:?c@@æõ‹†px?¦qæ[ÿ2@L‹ñ€ì>—d7Ð<Æß@7`	œX;?©÷jÀlÅ8@4ÐäYD?©÷kûœãà@"'ž=™»,@JT³E'äÞ@6b'}õ¶ß@gùÝ"'¿ãò%Ð?à‹½0?ÒC×kÆ,>²:í>Ÿ_P Zæß>p:zNØñ>ÿÎBµvR>~¢5lÒ¼>R­R8ó>‹r?ýƒ˜>[ò"ÄåÔ7>|/?¾8©>jfü*<Õ>@)H»þš>-|
ݧ>N¶nà
><'K:˜.>ª˜ºfÓ%>Š×Õ— h>vÊKĦ­£>Fè*×_ˆë>cq›€-€e>3µëÛ&Ý>Tˆ¬¨l=Scattering137295DES0220@GÅþη¼X?P¤¼Æ˜³º?Ò¶9Ø:Å>êQ÷‹…'§@)`4W?	MÍ¿Þ@j¨¢"V?~Caó#Ç@e÷)%ïÓÁ?!&'Ý{ÌN@ë¹Á«‹?ôéþ\j@@Ò©úôª?UŠrÏ­Ôú@@±	ø"ö>x½¾•«k@6@&µúâ?"ž>p"@ýI+õTt?"žd8(=@BwFõ?þ@=µÃAU@/@e²à_¥@Ù¶–ïÛ¿â,Oªhˆ?ñ0*mÕ-?Ëe´²ˆý>A¯a§t­D>2—C>'":üœÈ¾
# F,½·¡\U‹Ò=§S;!ÓÏk>#~»ŒÖ`ð=÷¢xsCHǽü½]ä`\e=…j"MSm= r{Ýfàv=Íò6‹›½ÐÕ<
žj†=uÅ°¶X2ø="SU‡Ê:Æ>gêh=ÿ˜³*¨=Ò¢süËy=í€Øæ´=Á¢'sD|å=›¸&,_Resonant 2:1523640DES0221@Gnà^  ®?DHÿ}w-t?¿"+Q\w<>ã]Ü_ï]ü@1f§Žgš?·+:œ˜@sŒCäÃÔ?˜5§:ˉ@NlßX`
r?9'øÛ¹"@ë½ãD'6@9ƒ'©Œ{@D•RÛñS?Oóôwí…@D‡µÅ>rš'Â@5:ÍÔúwª?'½ññ»°@\%¢ÿd?'½³«k@A¾Æö¿$E@C=Ÿ‹¹ A@,›l"¶VÀÄ»r2ì>¿Ð'…·…7?ê&¾0©Ö?âÐ@KK6ô>Ic¸v!t>3Êëù˅¾3bðŒ>Ívø¢$>[ª9rö=Ñ<Fas'">*
µÄ26½øèŽÖB=þv_"Å)=ñ…ù°À=µd+2»Ëh=Õ*!)ím½ÌiJáÛî½Åhžv2½¡m°WàYÊ> ±Ï‹u-â>É4Z­øŽê,‰³åÒ=ñ`ÏÍwܽѕ3Ô Í¯=·±Ӎ+Classical2015 PF312DES0222@F¡Õ¡ï†?L¾¥³×T2?·=)IÌåÈ?"Å'ÐF@1þs#üW?
œòÙ±@pC3'¼ø?ª5‰£c@dM¥9Ò?1W³M×@îÇð_E›€@)ÙòAÉ@D"ã:	ðÃ?`6*6˜u@D|u¬®â>~CÀcG54@6GX‡ö'¢?—à­wU‡ë@†1u ?—à­À³UÆ@AΧ	•à@?©¸¤'a¤@:­Ú£esÇ¿Ò`7'´úS¿å}ÉTûîP?çú%ìÁU'?ë¯äª÷€>V/üâ²cD>Sug7^³½õ!ðáC¨ü>+N@oà‹ô>-Zè)=·i
Ïr>PJÉxá½ò
óÓ#ì>(ÈR¬S
>*HtËoªQ=°ƒû~ÌKû=¢—ª ";½À×]¼b
½Ä‰çëž`Ô½:?îÕ!>0`›m>+¡Üîœa½Ñ"ÞЅ´u>'œ".졽ËH7<iZ='mÌ[pȦClassical2013 RN124DES0223@FªÍØ­Å?pñÿï{ì?Ä+!‹'Ž?1›s˜~«Ê@.Z†="›?0_¬$â֑@S~ý	œÕç?•ÅÚ?£©°@g׀ít?%o€I@àŠå²eé€@݌Âá@C˜­¦?»?‰h÷o @Fx+"'‹B>›ø‰é²@7óm†Ád?¦—ô+B$@Ž›Y¨?¦™?"«"
@-OÐè^yJ@FL"ízeÀn«CCBV?ÝýîͶ?ÊÙS¸Ôµ?í7{˜'73?Á™•ÆR6š>§¢R5M½8¾n)ö¯œn)>3(F÷|‡¾a¹ò6ø>SùI6 …>!'_Nì~>3Ž"Tù×½ø»òxƓ>0–ï×\WN¾'9¯®+ó½æŸRͪ˜=Õäªy…=¹,€¼7f'=Ù$ŒLèz=w•>q?ÿÀ{)ì¾@ôá9ˆÜ=ÐZð˟÷²>@g'½˜@=ÄÂäÔá£=¹¿àÖH<iClassical2014 VV39DES0224@Eø­Ë³ŽP?V§ÁlŒ'?Œñí¦èb'?&_™·Å«?úë÷'?뾬TÔ¶@q³ì¨×>1?áA;.£@a
Mȹt?j°6®
@ñwZœÚ€@bÃK¹+@E©.ûE~Z?#6tºsà@EÄQ'2
>"ã"¯!9@6ÏÓ ŸŒ‰?£x)iwÐq@±Ùr¼?£x)–…¸œ
@EÌX4á"@Efs^ÂÕ@"%¶GZù@¸,Ú×끿ǂ_x!ç?ëÈDÂߧ?Öþ~žM>tÔÓÉ,¦>MF!!¿‹>0¯äx°_ž>Hs9xj>,ºÕz*>"É|(>%nÑý™>,Ôk..>-:1@Åz!>
î¶ï'¿'=ðÛ[="¯p=í\¿?O>¬I€Xµð=ðùÎ/$ª=ÕÝ81É¡>e"œ{ÍQ>9DäPAh>FúÂÊ7%>úݱL¿7=ðm¤;WXþ=Ò±|K7ª¶Classical505447DES0225@Fb7…ìl?\h@äHò?·Äïàjš'?&Ç·»1v@½Ú®ñÆ?#0RÀ…£p@eë+»P?ÁNÝ¡&7y@Iÿ€Ý-ÊL?`—©-s!2@Ï¡D¾W@Hº[u#óM@D¨Ý㈄?€")Ün7@G®Ùë`}'>Œ¯÷]ÆÜê@7ٌîE?¬¿•â3a@H'‰;BÔ?¬¿–,ļ
@ ¡ZÄ@G|­ïxu@%@ô¸Ò8=@*ځaOÌ¿Ã3ê©ÉÅQ?è䌀ÊãC?ØUä:¼`>O)±F6>j@Mkáö>IG…õ»™=õï3òÁç¨>1"{ÆL> "¤ÕA<r>G§¢÷R½>&ÐÉG§!Z>ü±"ë½>ùM$·>5ˆCWÍl>öÕ"Zl> 9iŸ¨·=ùô&¾y¡=ãû4 pJ>rΙ®K>L_¹¶€>' 972|Î>'}"rl`>Òé¦p‹=âü…=&Classical2013 RO124DES0226@C_bYñ~?jùFîz•?´
÷>¢Àc?5Öö?š@8" €†f?+éì/@Ær@r]ÃôOø@?¾Pæ¨Þ,@f¯#rm\[>úl–ÁLH@ô+mþ'K@@Bª\–¥@AÚà&Ðk?ìeÛµ³@Cã2‡³æÙ>ŽÑ‹âhü@7N›>íX?¬‰1}Tà€@E!~DÎ?¬‰1º#q—
@.Né<ý4X@CÉÿvOy@ˆ
ió¶?ص5ÇuÔ¿Á&²'`p?ïEÆdTo¬¿•+¤Có{¬>¡"œš¸u>CxON%«>jmƒº,>e¥­4)´`>2ºÌQE=ñ
Š§ìÂ>ûl˜sÈ$=ÏØÀxr%>B1ŒÄ;ìØ=úË_#þ
=Ë´ßä P=º_UÄVx¹=ò´µ?=½v]SQVø=á`¾S'">'Œm¹'¥Y>-õܛ†'å>äY̕|=é;Ð̇—_=¶Ü¶áe=±ä·õû0Classical2013 RD109DES0227@@0ŸÓy¸?V'17…]?´Á› …ôþ?.¨ ÜQî@&=)h	$ø?r}E­Ä@tË@œ)MÜ?³¿C6ÔÊ@0±zØóî?•‹8ú³Í@ê".­ëÀ@'€
&<"@=Á)½'ь?h)'š
š@=êqg6)>šsk8aý@6á®ó'ñÇ?¨.%{Û@ @t"%d‹?¨.%|J@?9Õ1m@=Ž<Æð"Ú@÷÷,Bâ?ìŒ
|jâ¿ÀÜ)«¬jT?ïP¸6¼0ï?å|Blw'>·:û㴂>Qªíb…Š>03••>båæƒßÿV><°ò&=>$d	ÐãÈ>#¬·aý>bTËœ&>6LzúØð*>_JÑ8a=öhŸB¼í=âºÖ<¤>~˜ÍÉÙ=ï¿—ã=Õ¡UÂ>Q-I\]öJ>$ä~ê"/*>Àseߥ=üŠ³Åâ=áóO?ËâE=˝k[1Scattering2010 RF188DES0228@Gbnˆk•?}Džb"Í?ÒàyNOk
?)ë^ÿAn@+²QP™f›?'¦K'cjŠ@tË2¶ž@?«‡ÅÓþm@fI·•t¸™?"ŒjÑŸ¿@÷6|2…@@7žA¬y'=@@|ºJÅC?&ˆ]Tð@Kü޲cu>ƒ´ám3Ë@6™wé?¢¥ž'@žÞ8Ä.Ä?¢¥æTJ
@.»Â'Z"À@K]g±%‹@"\­ò?Î;?ò‹iùzE‹¿Ó!Uµ—Œ?æ]÷|"‰?¾l'þ3V!>‰7o=}"Š>`£ñ!>/Êqo†d9¾U

9Õ"ò=áß7Ôs
Ö=ôÐÀxÍy>6?qKõÀ>\$ý|ŽO¾xÏ >öZ=øò®ðÂ7£=×Ã`³°¨=ع"6ßa=ۘ~ƓÒ=ÔI£œYÝ=´ˆD|è>{¥)õÅ¢>Oo›æ‹èî>¿½=²…>"P÷lÒt=ï¹$›/w±=ÀãþÑUÀScattering495297DES0229@J‹'L•W°?\³øW·6B?ÔNž§ã£?'·@Q@9Ďï"•?¤QŒËÅ@eÇk–¬?m'"V@d¥c3Ž¯þ?/»¡çßX@ésØô÷À@ä¾Í™ð@BWý`JÆ?giŸ²®ž«@B¤±Lø+B>€DŠÓ¢Â@6…"	4Öà? Bnë`Ù@><6δp? Bn"·H
@=¿l|–Na@B}D²q,ü@a/1·um?áÅÿk
Un?b0£­Äo`?ñːQÇ5?Ø7ÍA¶>^4H¼G]ý>("–M…g=òäåþ_±¾LZÇ6ÕÓ>¡š?=õÓp´×=ô¸¨n£™S=Â$Û95Óû=çhÝÛ(ÕM=Ü,ÏL˜p2=Àª	Yb}==¤æÊË&==ÛrÞÓK!=°c8šI="{É2‰†>=†7M¹¨=ø,Cõt¿½Éʬ­"§=Ê·BŠ¼O= ŒPð.=—Mj¦¯>ªResonant candidate 7:32013 RP124DES0230@FÍ[Á»9?pø&ïïã`?ȋ)°©›?¢3͒ãë@@Y'Äúr?%ŒÞ~!œ@u¦Òr™®"?§Çτ6}µ@<§³á {K?Ðtà[Ê@ë"8—ñ~@@#NoÚùœ@BnêΛ—?xõ#3¤Ýß@BYü&·­>Ÿ'B‡ …@6¥qø
¿†?¯dï#,Á@ô²ø‡R?¯dïæoOo@5!A`üÈ@A*wTCËC@*…9[\@¦µ
]d¿Ò÷rÀn??ão¡LҀ{?í"ˆ^:S>—e«9Ê)Õ>¼óhÉ(;>WÊ"$Ùl>P Ú"\V>IóŒ(9Ÿ>D·|Dž™;>jê$/ô…Â>BÆžŽ>9û|Š<>4OO~[>/|† "Ë>ÚÃñä˜>cIRÙ>_]ëu_™>¶êAÍa>T–ÊS">=ñzDþ´Ð>€eÛ$;B>'B‰êÕ>#]^GLZ=ó£½&‹{ÛClassical2012 TD324DES0231@C±•i`üŽ?S_ì+1?Áº"cå­N?õ~/ûÜÒ@#&é#
ME>ø0Ê,69@gàuµ=;‹?–þTwPW;@\§L¸jÁ?CÝ7~"X
@å7Àì@@ŸU"Ïâ@@÷JÖô³ ?pzÂU%M?@BM­q잫>ˆ€]ãe@6yöƒ^<?ž0ÑÒm·@X–ò‹v?ž0'LnpŸ@AIš!¯lQ@A©9 ®xl@"Ídbu'ÀSÔ87"e¿»£Ä2É?ð
èXîu?×¾oëñ2>nNâJZ>N]zNžžö¾2¬F¶ú5¾<Œ®n,ƽµ©½\à\>í–TÕ>.ӑJhda¾ÕÓXHZ¾µ
ìw=Ðõ¨dm'=ñ¨C͓½=÷¥Vƒá–P>&5¢z=ºü½JV½Ù|.d³È]>EBªd€€¤>"Da	I?ï¾"aíî>&©ì#e½èӝX]¦=Øñù[ša˜Resonant 3:22013 RQ109DES0232@B3Ê'gJ¶?TàLi)Ä?Ã[Eÿ5*?OJù®Uª@-'PH—?|—3ë@tþÆ¢"=ã?šˆ¡°$m@Q¡èsËê?3¾ÎË
÷@íÑRû3À@güž -@>æNÐï?aHNvÍiÛ@>ú""f>'lEöF?‡@6¬ŽÂÄì?Ÿ™7ÏíV@ý.e=Ñþ?Ÿ™8Œ_Í
@8F‰Nh@;س¨‰@,4qãu׿¶ÄD'ó"¿àŠA–m"Ð?ìv	j
½ ?ãôópf€v>mÅ{àŠ>]Þ¯ëÚ?¾ðb¹Œá£>3Z¶ÈkàV>0)ÿöË>'¯€¡>MüE0ÑÄò½óàñá!?6>$[…FLG¼> ±"âe U=þè]·<JÜ=¬ÿ˜ô1`=¹[¬]š½špspc½£ûůò>3àÒj¦à'>$¬ŸËÒ½Æ"îü:«`>þì˜}=žŠY
Ón¹=¸9'YK;ËResonant 4:32013 TC188DES0233@F_
Be4?q¡ýÑU˜?¾¥Aóþº?[
"É7@&Œ½P>ä­˜öZ<@qŒ;mº?¾Q°1_Ð@\¤ØÁ}?VJéM`@í'Íê/@;:,úÒ+¯@CyjhÚ?ýÊe®@C_To+3,> 54<¡@6ù¼~67?­×5N"Öƒ@Q5ùŠÂ,?­×6@e»		@1yö#!º@A7ËGôf˜@2L,køLÑ¿×úš­>ſޓ4Çí?ë×^*Lù?Ø­Ýû«>›Ò9g?n6>ŒËƒ¬5³m¾BPÀ4T¾p´äAV2(¾UCÊ0Ãßy>8!•Tº)>}Ñ;è—Ⱦ2ìæyy#ʾ`ÍÄweG¾E	%é['A>(Àt×èe­=ë Z°Ò´>mv®ß"Ä>_غz½àÄØT >iʇú饁>W¾ã‰(°¾ ÓH
Vò>Fk–ý;'w¾/ëqyq=â	*†¹ªClassical2013 TA172DES0234@C¶Î©\êi?w…yéIi?ljµ',y?2Å˄YÞO@-9> ?"Ï~£á˜œ@m¯pæo?¶Ð4˜¨"@e´"9°W?'Vàpp@ïeî&o	€@*ÿ©µ¦$@@¿æ¹T‰?H=ž¸Â·@@®èLäO>'rGHIF—@7Iéhì^?¯Ÿ€þÞ{@ …Ç«K1?¯Ÿ€9l.Ò
@8ÐõVË'@@U"]ˆì@;—™Z'y?Ãääß0¿Ö‰[«Mœ«?ñ—o¤;Èç?ǀÌ&Þ¡f>uré¶V8)>S›GáÛ3=ö°ë²J€Ê>aµÏ›[—>A¿ˆ¤#=ëÐ…jé!>4­œA.ks=èÄnò' >Rm¨‹ê<>+÷h…<C½Èþ¨ùJ=ÂصäT­u>	Gp"¸=òÃé¢ù½¦³pÍF}>…µ•¦š
A>[9Œ®à5¶¾"5g·¤ä>1ŒàSŠÓ½éÛ²›Ÿßd=µVOöÑjðResonant candidate 3:22013 TM159DES0235@G;Í÷"ð?Vôu''™Ð?Å}ÚT?% q\ì@#ÙH
å>ôÅÖ:?'@reEÐ`ç?žiå
Ó Ä@Zýbê– Õ?E'D*)Iæ@í†⠎À@twØ&áf@CU%yÖ{?dvѾ#Šú@CB6|í×>'ÎJ!q7î@6ÌY$%˜?£Ö\&í&_@À"¹¼B²?£Ö\E#^¿@Bc¼=ñ~@@ÆͶ_¡@3w5ÜÍ÷E?øÁÀ`"ÒZ¿á§ËëmÚG?ëÇMŒ½H?Ú4l¾Ð…r>aXDSÔ>Tå痮>izˆ>Z?¨%¥>C¬ªÃ#=ÿû@oW>GUÕÿùÜ>
̸͘->à$îp>·àÿ÷=òfKø¤4ÿ=Ñmj"4°î=ቖvÏ{7=ßϊÙD7=¸ÛÓÏÏÉ>>7Avb«é«>)"AÂ
=æ'ÀZ»¹>㞐f™=ÜÍè«Ñ¦°=°/ŽåClassical2013 TJ172DES0236@Iø#o"Õ?ngÑCȆ"?ÒzЭ³P?W+,Šó(@;`ükÆB?"0™ø5%¬@oíeú-æ?"ï‡ï¡z{@f»Õ<o?&@e˜Ã=@ïØkéäŠ@@
úU¨38Þ@Bx"5ù?}hÿµC=@CE~!{>†T½ç=_³@6ŸƒŽÓ?¢ˆh¤Ë @ÿvµK®?¢ˆhҌ"v
@7@³p"OÛ@A4È5x¸@1¶"Hd»åÀY¢êƒSª¿å	2l?íg£3¾Rj¿¦¡ÐÄo³>jêΦÍP>Z5Ž»p¼û¾.y5Cq> yèã"®A>$x¿]êf½ô<bò{'ò>JbBN|ø…¾,€ðJ6>oú¬K_>zOԔAî½æt,Ǩ¾!=ò4–þ†½æ‹øe¡Ã½é;®ŸÎ_Ë=¿Zҁ¼>HƒHÌ*¼¬>6½%ܵ}€¾
–"b"s>%•0a¾‰½ùYvÙ=Ðü	äDetached136199DES0237@Põw͵§ª?a6Nn+6?Ü?PûQË>ùç¹CĶN@Eÿ%æÊEÁ?ýý]@Çî@bç+?å!?")?F«ìJ@Aüöø±Æ?2¨äü¿AÈ"y @4`Þ©?R+@C)6<?g+·dI'@X¿&jDf>Nev_'rô@2…"å«¡2?Z=õQ¤¿ôô<56¹ ?ZCÕu@Q"Ö_
')@U¯L8óšš@DÇx\ÊÀø̂S \¿ÁMˆx"?ÅÈÿ$š?Ü0øԗ>MÙ7ƒ>><Yµ‡–2¾ŒôìE=Ý'kZ:=Ð	–$ÓÁ=ϐÿÁ_}>*îô>¬>W½ú'ã¾È`Ú=Ò£ÝTÛ=ÄâÄAÞ=¼OUõà¡=ÉÛ̜^&¹=Äw5O‰M­=³5ƒ4½™1¨eeï>J…†CÓô>9?cûi¨¾
…=€íã>(
Pé4H½ù=˜xZ*w=ÊòªËJ>Detached2013 RQ124DES0238@GX`åÕÂ?ªm¤oöe?ÅYÓ6û+»?goÞýCD@5žw#îY3?4	6Þ-Eø@NÁýCú?Å0Z[åþ«@f}Üfìy?586¢#@ÞãU,€@]Î`]x?@Csl¥œ?ƓAÀu2@G…•î¥9>À[³ýÄ}@7É*Õ¼½$?°Ø¨%8nM@TGøós\?°Ø²_*sŒ
@/e®|÷@EêŒÁÇï`À/K*×#¿àÛ<ág4?Üõ2zð1?鴞Ÿwº ?™Ý´ó·W>ñrÚTª¥Œ¾ØNuMݦ(¾Œ-££ñ>äf……¾ÍÛ?:sS¾'H¥Ò>Àð‹¾Éy>s¤Gxܲ¾Ì/oot\>´›=oÂK>h)"Éݦx>'S& ¸¸¾€HCê]Á´>gÌuXƒt>Oþ^
/5>ÚÍ££UÇc¾ÃÚ.ó'*¾w[¾]Hš˜>­q^6+<>aSˆÜ­>¯×ИÁClassical2013 RR98DES0239@IQILVt?g	b5DZM?ÒC^[¼0?Œš~"ë#@BágäÀà)>Ø»TžèÃ@m/ù˗v?ŒÌKh[ò@O!íÕ݌Ç?$W÷î¾o@èôNÆ¢€@Ûç bd@AñT0˜>"?tʒcF¬d@C#ŠXL'>‡ú"
̲s@6éVÿÔt?ªDÍ-ٟ'@k–Ë"?ªDÍS2@<H8õ$8@;ŒŸ¿ùïÄü–¨À9ìuÏÓÉü?ã#œ'|&š?í:¨5ÐWK?Õ$a½+D>cyö«Î¾#óZR˾b\Þ%
ȕ>9u¯­:
8>š»[GBŸ¾4™þG¨
É=æͼDW˖>#U<±'™½ñà¦ÀR€i½Íæ@ќ*=éH§ì ¤‹>aÀ™¹@@¾8jé,§Ÿ¾s\Áœæ>3]{_ný>/l{‡̽ïs\÷Õ?í¾.&uðÐ=͹&²TD{=ñiqv$>->"âiXSDetached2013 RR124DES0240@DÒ
Ҏd?r"ªÆ?°Th¾ë8?2†>Ö|Dy@F©Ó)¼+?ñGpÓ9@kº»vþ?Ì "çn@YEËÕ-Ë_?E7»÷?@ç—çD@IÌptӀ@C~ÂsÓÏ?~}z5u@CÙMÙÆ(>¤S	oWÑ@7€ãêÄ®?°]b{Ö_@fTðÚ?°^Âù¬	@7lFñùï¿@;ôX_Ænð@(ÞM8wwÀ9&JÉ{Ž*¿¸Dçw8›?ïÕyT‡?Ó¿šOf

>Z¨ÔŒj>‹º"Òey‡¾›IÈÅu>"5"­Pr >t'7'>¾'³´Tã%>z90¾Ó¡…¾‰ÈnBØm>s6•´‹F>cŒövu$¾qÉ7õݓ>™`ˆI`ªš¾'ÈF+@.ˆ¾s|¥¢Ð>c¯)IÅ>pîÿï½-'>`qgÖ£í¾ooÃá">PYm#ÿ•¼¾^¼EèÆg>m4[@MrClassical2013 SG106DES0241@NËG5#yª?ÖÞ
ë¿?ØÒøV-?7–%CK@4'‹‰K§?ÛükǞ|@dã‡E‡ƒ‰?²µˆ_Ë5@g\ZdiÒ?Ø&Ù7i@ëEé¿>ý€@-
Uk2µ	@BÙöí_Qø?'1¥HÀh@Bø¡]ÒÏn>ª"w¡P@6ÍDkÊt›?®žðv9@TR­?®žòh}{@8¤Úv_:­@Bà¯v=W5?牭qo/¢?ú­ÍÆÞ*?"T™If—K?ó<áˆéß?°®Îùzt>´þ¹ÿ÷Á>BE°Þr¼>lëqH"ÊO¾'ÒzëÏ/î>k}3sÿT#¾B£XDÒ=û¤µ¾[š=ú®/L´ð>>2U±Ã@¯"=åÑÎCô=êeýðö+>$¹KоI½¬Þ^>"Ò/y
ÌнøK°
x>>‡ÕRÓFc³¾PG%Qöu‡><`ᚒ[ò>#l^i›¾XFs5|`=ñs]pDetached2013 SM102DES0242@J#«_DÁ?m™ÝÌח?Ð^9PÅ?	[IsJÁ@&Ќ>ÙÑ? P"ü
@l_?ªïš?¡±—"8@c@zÒ`Çã??ÜõòÉ˯@ìàÔg7SÀ@ñ¢Ë}&Ç@CtDÕו5?uj¸n³¶@CzFmÊ6<>"Ñ@Ïv}¦@7.N°Uç×?­[f%R´¼@¼²?­[f'"µ@5V£à'×@BâÁá,#Ë@#+ŸíÒA¿ò!Sÿ¸¿Ò¶"ï<€?ðßCo?Ñs8='ï>‰bG4^N>iËu¾†ð¾=MAHÑÒ>MKsZ×ÿÓ>B*lNÉ>e=#@ÜÚ>Hô?ý-×0¾éš[
~>1éÁv>#.|&Q=ãh­rà~~=òm
Uðâ1½øS5S‡g½óè,…¹Ë½¹Ýð?=>Rk9¯šW>0ñ¾"ÁH¾ h -*:>{˜ÅP^½àµFÁU=Èß`ÞÍ5zDetached2013 TD188DES0243@E㴅uû?fÑS…]?µ3o¼1WÔ?%†ÈtiÖ@YKn·CÏ?2'.@d(æÆ¡+è?ãc×Í9\@Aˆ_6H	ë?^5{7TÝ @¼9F¨"¸@i˕›è|@D Ëºx?zÝ˹¡by@G²S®‰>™NQ×Ý+º@7"Xò¼Î?³h—ÖéAá@Ke3e€?³h˜,_‡4@=]oÔ06@GfÒø4o7@¤åëê.@?ô&o++
D¿¾©Bè¬?è›ÞÚ¥ù•?Ù®¬NêT>§{°yr0>~•—Piæ)>W©	OÒÑê>"CMšò£ >k*!k ©§>Eô¹ÅÛ($>T¬"™>0»AÕÍ[Á>r"¶ÁÀ[>F‡0H¹&>á×­'…>†	€Œ>Tï¢VÛ>'/è9'É=ÿWè+g}>¦Ð]ØkÛ]>w¡ÉWMÓq>E·×$¹ê>IËûZ>€`'`B=ïÈÃw'
Classical2013 SJ102DES0244@Eϳà'?c½"œè9?Ѳ<mä?!sœÜå@aޛ"+>ÙU‰+aUs@s¸yؤ´p?"ÿn¦+
Ê@Wn+-¨|>?B€Hjó'@ïEÚ	!*@?õ—­W–©@?Žt
_ê*?ršlŒ@@¦çÙn7>'a@6³ö)n[?ž´¸ís+@ëŽ~›¾?ž´¹îœÉ@C)Ÿg4[@@M/êõ@…¡R+õ¿ý Lý-ƒ¿Ö꽑µ2ï?ðÃbœa?ߛÃÐk#=>Tž'
ò>->5ϺÑ
¾dÒ ë¨£¾3¤£¥
"Ð=µJ¶'h>ÒÎw¶jA>*uœÉZC½ïCb£2¾HѬ~",=Â-¬ïM§=Ü&Z$<®=ÙÉF.±@V=úïÛ9ߪ°=§Ç@ãWŠS½ËÌÏ:4™ >7UB3EC>¬™&†Š
¾/²·'Ð=ڝ'¢×þY½Ë£‰ìɘ=Ìݙ-*žResonant 7:42013 SK102DES0245@E¾	×u!_?bäéO\ƒ]?ǐJNB?)ŒvÑ
ξ@¬Dpš©?oÙo/2l@bñßd¡?µŒÄxÁ¾@P–ÈT8É?XÈà—|A@ÑAø¬aª@AIÜJ™«‡@A½UÅA}š?"2íþkûÍ@H÷¶Å†ºÎ>Šq
å'p@7?¤€¿³6?¯_¡°ÚÆ(@"¿Àë?¯_¡îïèÒ	
@3ÁP‰@H˜'X$³@ Qm½ÚÀkËØ4C¿h.—¥J½à?玞CÈ
?×qñV»>Ž˜˜Ô…¦´>bfš2³¾MEXCܾah5䫎½ÔûYÞ^
>2<™bq(c>6]ˆ¶0I¾!Y#^Æ6¾$¼pß«,=õÍò	–]±>Øzpwû>
Cÿ±^>*ÆÙ#~ç=åÒÂ{¿‡½ö™Ý#@È>{vŠ÷(.f>KyÏ;w¾?¥=±-¿¤>굆7ݾv~óŒŽ>)R$ÆzqClassical2013 RC109DES0246@CµÊûí)?aҋÜ3½x?ÑÞpïÓÕ?©¹3oS@EÁ栖A–?*F¼»	Ö@sìh\¦'¸?šréó¦ @@h{˜Üë•?«¶_H؊@éãqúƀ@
5f©dç¯@<i3Œ!I?gn®wwr@=Ì
õCt>'Ú°ß´Tâ@6±f]É"¶?¬ڕ™@ y¶UDu?¬ÚÀè	
@9a+ÿÉ@:DeܺÂ@)ïh'+¢f?þL…(k¯4¿ÇŸ‡^(?á>›Œþ?òµÈ‡uuv>e¢·a±ïÈ>Ußꍮ'¦>)°`¹~SÀ¾ù¬í>}ÌA"Æ>"Y	n8$ë>FNón2"f>#ªŽHëb¾k&#N¬,=ç,`ÄÏÐ >…ÎYÊ=øæSâ|‹‡¾Տ I~m½ý.I&ÅÑ`=òf7$ù¹ñ>O5è€
G>8øZ§ü(¾ØÙ|6"k>$¡?ÛŠ\½øòQF6ÂÅ=ë·ìë*Resonant 3:22013 UF31DES0247@C¼´'¼*?Z0k¼Üã?ÉYàôRñ?	µ@%¦5!@@¾S¿Zå?'ø&ôÓ²/@fÆŠ™? ô'å"_§@fAk/¾èÊ?*¿æž¦Í@é?ú†¸@@•¹	ç@?§ú%¬Ü?e&áÀtƒ@@*úÉÛ4Ø>àÃH¹w@7š
I´P?²fO}®Ü@û¡ÛpÖ?²fO/@þ
@6dˆ§OúS@<s}…"@/'"€<‡ÀLᯖ¿ÞµÑkëQ5?ñR¤›óׂ¿ÃÔWÓ©r¸>l€ïqv˜Õ>^²r@ðĘ¾9€ÈG§`ξP¢î"›¾4'H$¾õ>CõqIJ
>PŠÞ,m¾+xö?Í4¾A³Å''Îe¾%›¯Ü®>Ÿ—(D>>°l`I>â|Kã›ö>t).ÔU½ãQ±T]âû>KÙÃÛ|ú>71`åù¾w•ÿD•>$íœ@~TÔ¾àÐK»Ö=â¤I´ù-Resonant 3:22014 UG241DES0248@C­·âpÏ?R=¹JD†?ÌQ‰ÁÎ(>ü¼:ðéù©@#³þt¾Iç?	žVSŒ®¡@p—æë?@{(Sˆv@b':e™{×?@x}л@í9k…@©5F'`€@>µf¢[GÜ?_L(T;­@>¥Wz›oÝ>¯`Œñ¶@6TK™QV?—:Xø¨¥b@É3Š<½p?—:Y2f¢v@:…Çâ›õQ@;6ÒÃAà‰@-<
´?óΖ™ßŒ{¿ä6ßœ
³?ðI"òÖr?Õôò…µ(>I¥éІ~•>;75­Iå±=ÿQ"6‹¾d"€"Ì=óýw¾ó=äÔwH #>,ðœ­tí==ð£Õɽ+½ò_V–M<ù=èûÕ]¼=Õ³¡â¿!;=¸¾è"¾š½¡O™°ìûx=´!^Ӑˆ=¤îBˆ6)Ý>,|óкfl>ñ/¹'Ž	=ԈüÕ}˜¤>
ŸÇâz=Ǹ>èG=¢`æ$\AResonant 3:22012 TC324DES0249@E"V:38B?F
$ÔÁ€?É7~%^@T>æÀ,äi@#Cv•Éy>ç)%ÕóGA@p4¨YFY?¯xlîóâ@`zŸN'4€?3ö2.˜ì@ì§ï½ò€?ù7b!Å@@øwÍÏ×5?P[*¿ƒº*@@ÍÄn>O>tJxr@@5Å'CÇÂþ?—fùûÝzª@ïïÁÀ"'?—fú†¦>@HRp»°ß'@<¸V®‹^u@2J9>Ç
?ûœ¬'¼'¶¿ã"ª‹ÇÎ??î¡Hf®?׆ÕŸE>6=æ±
$×>,P5œQXó=ô¿3µ¾P½—ÿÿnŽæ•=ó£óSS‰Ì=ØÐW|øA>"7þ"Ô=ê~}y2=ÀrÊ»ÔñŸ=ëĵWm¢=ÐîöÛ=µ¤=µS€=¥ï|Ù«	•=¸ÏÅï ‡=œ'Ù—Ä>æ&ªMo¡=øð0Ÿ¾h=º'º÷â+=îÒ¤ðWñ=´©GFé"a=âìƒÖM)Resonant 5:32013 SH106DES0250@Gñ±Ë'Ñ?i'J³Ÿö?˼T"Ä°?#¡f^¤d@.è"¥L?$C…jxÊ@hb»äÝú?¼Ü"¤õ¯@bµ8µ4íZ?BƒÜw"'Î@èàîLk±€@6œüÆ0¦
@BÁŠÝú+÷?~-Sm`±÷@C0ƒ`ëñ5> úqËÁç@7wž|†‹;?°®wÚ$‰@~Î'"2?°®ä眭	@4¬iz.o@BUixZ@&%¬``+ÅÀÎ"Gý¿ÉmG#¶?ñp"ÜQ?˸LÊx—¾>žÛ»,¸äÍ>?z ½I¾gT€áÂõ¾*æ´SMH¾gè+ýe6>YÉá°ë>cY¡¡‰.c¾JéV±,	¾o^ÊÞ§Ðù¾H~½¦À²}>;ƒë÷¥>1Ï֙gW>V†àR­>1òëÅAÃæ¾#-äEk(>…Ü6ÅÓÿc>cQ¿ÜlÞÿ¾R¿Ú>~>Al<äeE—¾/Áa;¨´>?
¢ä,Resonant candidate 2:12013 SJ106DES0251@F=9ßf‡?[¡íӍ¤ç? ï¥V'½¡?0l-—.þè@¶pùÛûO?•Ã$Q/@f"ÎÆe™°?؉bRê<@`.Õ?ƒuk?c¼³êRºê@䗗¢æ€@Yç%EóŠ@E€çMiÇ,?†)'¦£@EÙóK½Pó>ŠAóoFî@6À*¸¿'? »iE_g@hgê\0? »i =Í@:_6xG¯@E¼}®h©k@?)F/=Ô¿äc"`"œ'¿ž•¿•|ç?ì—|!"?ÖÁËM»¹Í>'¬"5œh>@ó1cßç¾'€Ýҟ¯¾KÏhØUñ>%_–i'r_>ˆ5õüNÅ>×G¢>í½Þ-
ÍÀ'd>&@ՂÖGû=ñ,T@£½ªšLÝzD7=×ÿÙ¿d
Œ>ãûÙhÿ½¡˜«un"½Ò;¦krØ">zSs¬ìB#>'Àµ'F‡,¾*.ZõØÜ#=ã·ÿé¶½Ñ d(Â=ÞYäÝmíóClassical2013 SQ102DES0252@V윛5™?»QQÐÆ?ãºl¬èãî?;ªÎ$@=Œv[õ®?"-h%黎@vZ¬ß"2?›
	?¶Â@,›É´j…ó?Oúƌ'9@ño¼&à @
döcÞ@A•$|?ša?´Bâwú"@G©ƒfa¾>À[s•þ2 @6Ã+tw¸Î?©Îš³wÐ
@/‹Ñoëp?©Îµß'‹L	@0Ú2'#´
@7çÐÓ¡]À6J"Å\þÀ@¦xÖ»¼4?ãÈæMñf•?äKr›?š?æ7ތÓÝÌ>ÓçDH#‰é¾ÓV2\
¾ÜÞᱧlU>€c×'I>…‰¸Î9œu>…ÔÈ í†>ÒCñH]'Z>Û¨9&"|	¾Èð˜‰Í¨¾"¤{!Òèg¾"ðŽZ\B
>äðˆ`1}¾ˆ¹¨Zó¾CP¯a¾±4hð°>Rµì†Ü"¾EŽTIH+¾R0û &>Uä?o`Ý>]ÁÛÉdZ>dÆûãEžResonant candidate 16:32013 SP102DES0253@C­Ã²s¬Ô?G&õFe#I?ØËã{$R?'".
íÀ@'3$ƒ$ø6?Í ¥h×@RìiÓL™?³}ƒOÜ@@bV®Õû?Hf'ݚ@Ðq6ÁÃ.@9ºÈ2ؤV@@ªzõ#.?d…‡½"H*@Fnyõä¼>'ä²@6}æÇþá?žLÛµf	Z@ÕÊWÞÉp?žLÜÇ÷@NiÇh-š@C‰óÊ]@6Ÿ‰HAp¬?ðÈ'M0ô¿Ùk³1)?男fÕR˜?̺/ÌäŽL>mâ×äV>`ß¿-¦Ž•>š@çP5¾M6QÈJ…¾;âQš2=¹C¤[¢>SM1Sª>‰õÒg¶³¾>	§
rɾ,ÓXYkw=½…ˆá}V•=Áü)nr×1½Û»r€ò ½ÂWûò«¶=•@¢È»Û?>c#Ô~A;>Ug^±õl>i-aã´>GM2ª¹ô»=õ¹%ەó=±¢â¶àFfResonant 3:22013 SR102DES0254@Jm÷%+¹?"€pÁ$_E?؉Q$QÖ?3'?`ÈÇõ@=ë©8`¸ñ?2ƒgbïå@#wÌvråo?˜²Ú94,j@D¸ÕçÿàO?E|¢8Í-J@󨈜¯3@@"®Ã¨A'@@L•tr'?›‹¯ul· @I;L¾®>¨]í,ê@5¿ð6k î?"ÑŸ‹‰¶õ@©¶Ç–è?"Ñ´(«M#	
@0c«<ˆ'@9¤Éü	O À5úE÷ÜËÀB=2•ìoB?ßxŠ,ޖ?ä'ÌvE"?Û´òŚT>«ò¦."¹ñ¾¨úOnTtµ¾´®¡hî>¾1æò"׌N>gÐ°œ½>i³#	'>¦SÀð̇>²|X)¯…>3gÏ-1i¾eh1juoM¾gPùK¶ô>¾X4m>=}ȳƒùá¾q›Áüú¥p¾sJ/).V›>Sž­üD¹G¾S&÷J‹f¾^¨ÊÜy!t>T˜- ¸à>_îÃ!ˆ(i>iösOBResonant candidate 7:32013 SG102DES0255@EˆR'›%?juT­BŸ?|—cjz£?0Ô'
` Ê@ñ¯[±q?!ÇÂᵏã@h󩨪Ay?õäԀe@i…s߂?D#%Äû}K@ñvõêé@@vû'ü«€s@Ea×·«®?ŒÞIº"@Eš¤¢qi*>•7ÂþÖÍþ@7?7²d{£?«''ˬJ@¢¡é©?«(YW‡	
@1š>ƒsº@Eߦ¦œ‹ÀÚÆÛº/¿¯ØNd?Ä°[lòŠ?í¤ºDÎ?Ñ-j¿;ðK>–†u³' ¾q¡ï¼i«–¾&å:Á¾pc ¯¯ß>Wµ:Á͖>+œÔ˜@yÑ>KÍZrh/z=õÓc¹©
Y>N2*ç¾4‹ÆÓæ¾™ÓŠ)á=Å(£gM•9>Òf}‡LY½ðŸòdt'K½¬Ç¥ÈÒ&|>tqyîö?¾TI'¡Õྕ˜Õ¡e>4ᯡ::,=ü¾ë(!—'=ËÍ`u>¡Classical2013 SK106DES0256@FPŸØ?^›ÐvS?—ÜG»°ø¬>ü‹Àaæ?òžÂ0bôÐ?ƍ|
×@sý)‹GI?ñGŸ`8Ž@H"'ÍÏ<?rjÁgÌ9³@ë´þi€@swò9¿Ï¬@E˂§¾×V?h³b%¬O@EÊk۞oy>ˆP½=¯hª@7ó1˜?¦oNfì6Ú@¨àö¾Ø?¦oN n
@2{>i@E`ž²Õ¡Þ@ú¶šHjI@ûœ¼@GK¿ÇÙ%ø^Ù?ëŒQé}ÅÂ?ØöqÙxǵ>~~úè}É¡>W¿Ÿ{oFz>A.¸¹™Ÿ0>`8'U^>>¡,™ÀÏ>'7pŒUJ>3Š¶yIJ´>…bó~Cp>I"l³÷#>#Ղ'Lïô>¢á"‰È¸>|]°/¬¿>4±·±Y&>`ÙâkÒ=öÕnÖp¯>†?{l°>[Ç*lªÐŒ>BçƲ(b>1›Y|,>дÓ@>¨ÉL҉Classical2014 OQ394DES0257@NûOÖø–?dÃîxÔ?Ü$AqH?{hҁÂ9@=}(±[‰?áÚQÖ.@cº1|tìÄ?†ÃÌ֜G@gSÝR—>ã)S}tºè@éÏI!¯ù€?üú]']Âó@A[筀ß/?k™ý!gw&@Aè/Å×&>y¨²)!Yã@6bnåø^ž?—"˜àL'@aR%@?—"™	Œ…ÿ@E‰.Æä÷@A£
«X@¾ôõf?övhLR¿ ®ZÞ\?óï©sÚ#l¿À­õî³>OiÆæÕI>$]utš|ƒ>Eǧ+|½Ô¦Diub>> Ñml"s½Ëb¬°v÷=ü!¨ÍHR'=×.è¤v§=ù
?ß9òz=áóǟÆã"=Ÿ"Ui=¸yß]ÅöŸ½Ã3Qg=±¯B´Ô6½‰|b³Î%º>;_t§>›É"+=ñ¬ðìÍ7"=ÜA÷צ™	=½Ùc~ª"·=ªœ®ñTÚDetached2001 QS322DES0258@Fì´¡…¼?e†õ_!tÇ?£ÕOµȅ?†ø?ϝªÍ$G?0_'*'Æ@voÜl×6?Òé•6o"@uÇMo ­?'+]×,é~@éWŒ›i•@Tœ{-ÆY@E(¥G8žâ?tôæj@E;%C	q¬>•Ü!ܬ8@7<8¹ÄB?«6‡íu
`@Ô¹i0ÇD?«6ˆ}®

@1sÿEd)@Eòsÿû{@+ÓrÌ}@ôV»‹¿½vÍzu3¹?웊݌8?Ù#p¦ƒ>–Ôœ¢Ð½>d~vë2Ù²>RZR}©>]ruA°‹>EàÊöÊæ>2–ŒøK°Ù>2´ü£®> Ìÿ2©>.Å7׬Ô>\v%'0>BZ°ä>Æù]-'©>oWÖÝT>r"\Y×!=ñŠ0ˆzT>d´AÉaº#>-2)Ó|'>8}"~r>Ήr¶u?=ì¿Ë[½Èæ=ß(™$äüšClassical2013 RP109DES0259@FZ ö;yq?Q.;¬‹:|?ºå{È|ü>ø{l
 @Í÷ØgR&>î‹ž.ð@pÖå¡Ò©?­8˜3YJ@Zc"n†?`§b¤—þƒ@ì펼€@+žÞ މ@D	¢)/¶?_ëùG1@Dl/€>€\·ƒUÙ¬@6¶zõ9Å:?¢éˤ'`@µ®ôà?¢é˾çäw@>‹2¶(D@CÞ·x´o@Öº¹Ç?⍀¿ÂáCRÓÈj?î^éòo¨?ÙóèB>dbš3—8>6°v̅å>GÔäBK>>î€ì¥¾ß>~ûÓÌ÷G=ûÿØþeçG>	çå¥êca=ÖäŸæq}X> '‰IS=ò&òqÄh=ÎI waŒ=²Å!Íp•ñ=ðcÿ›Ïp=Ĥu&IÇ«= ÅBp5Z>D;hš®ò>RÕãk3=áÊ*ó1=ä]Ó©+ׁ=°Hdá¸=ž"úëJæuClassical2013 RS124DES0260@G+'¦Ù<?zÓY}i-?Ï÷ûˏÃW?+G¾äwÅ;@.oͳw?ÿFGÃ@p1Îp6¾ù?¼Ï°ð×@a€?Iª?C\Ü·´Ü9@íß'oÅ°À@3¸h">0@Abw—,?‰-3MÞ?@AŠ0DîÁÆ>™–Öi%R‡@7_Ã:ܙ×?©åÔ+9n@ªì+È\?©åc#ñ«@(Ê,×Õ
}@@Nâjë@)¿¿SOÀ˜Cºº¼'¿Þ-aÁuq£?ð¥äuQV?Òýs͵ë>‰XÔò>tÍÇÌæNp¾Snޜ
§Ú>t\#Õî>a+ìA§%¾?,©èl–>a›¤ËzÁ¾?̀C)‰T>f~—ô§@>R+/•·5¾1Ñ°àH´Ë><–›ž¾7~N'4Ò9¾%Põc?ü>•=T¡a_>Œ•Ý…Ù&>t†ø|Ýúq¾X|dÅé¬>]¤ÆK±–¾A‡hì褮>%™¤¯9ôDetached2013 RT124DES0261@PMXc©p?wöD¨1?ÜTS@áa?#ˤR3@2J%1^Ñ?#ž/=N«@sIïÃÇó?ŸÊO "#@HƪȀ.k?7CÞzÜ_@ê'gے,@@f"a#‰D@B+÷Š¸Šÿ?vÊcjMÌk@BXhšQ>—"â1—M@7gÕ=ø?®@|,f¬@@Eé<?®@|ž9Ŕ	
@*ÏÞӕÑA@Am)++úw@'	؄Ï7Àr>ÊÉ<9¿ÄŋEô$?ïOÅÎpñX?çð2VLÕ5>‹?—Ú–×Á>påÚá±L¾Q¤—d»‹¾k‹të$>¾FKþbvõa>CzÂHG">Ug;P¤¾5ÏJ|`/¾P4ã<-"ï¾)x1±–Ï>'pj%sÖ>©Í•'›>4-Ÿo$»>&öìêv¾
š"ºÚƒó>dæ¨\¢Ý>EÒäÛöú9¾5O‹yû'º>'y,¼¢b¸¾J²ŸÖw>—doÊ|Resonant 16:52013 RR109DES0262@GðíͯØâ?pc#
´xÁ?­÷Õ-ã?Ƌô¬'@ó8ª-6Î?oM7ä@Y
¹©[?Ó-¬J'½@l93ˆìrÍ?aÒ	üé¡ò@èaeñ€@V'«WàÚ@FŠ1¢ñæo?~P`±à¶@FÑ"ûGú>š*œÕc»@7A¶|‡?­×ºjyâ@µ
¥—£X?­×»H$\7@>êI/‡µ@FV*…
x–ÀS`ì‡ã¿Ó_?wÊ]?ÆRrëÉ%Ÿ?ì'êc%Úm?ÕªXtÈó0>¥t""q:¾~¼à§s`>¾9½7ÙI¾V1nJ*{;>SÐôa"d>8¼Ô¿›°>V!X–ô¡'>ãFMA¹5>:[³2·b¾0I¿‡æ…¾›®£Œw=Ûg‡îùM>±œüÔ¬Ù½øñ£'˜ ½Ð¸Tò7§>uÞmÏ ã&¾S´Â‡.Z¾ ÉôôX5¥>1ÿ¿Àó>ŸXނšT=ÛÃñkë¤Classical469750DES0263@e×-–¶â?ºý³ä¾ÿ?꤈0éË?zo¹ª¿@³F1³6_?rüF°Ù@l{x‡Ž=4?ašAªoá@hÇy
ß?&ò"µVRP@ð4¨Pà?Ðoè`ª'@=@fuÎV'?¢paùIBW@Cm£M_->nx*%—@6@Ä­¬"?šRPýQ@{AÍ v?šRQ¢qß@AÅ"©Þdœ@CNmô¼;Ý¿ù
@˦Љ?ÜÛÝß©ÂÖ¿âåì`¬¢?ò"F)< ?Öa|X)¼É>€O8wÿÜÕ¾<KU×Ö¯B>h햿õ¾L»¡GCôÏ>4áè§ë	§>±"NÀ =ù8å'6â̽ÇԎEH">
ƓuÇL®½ò名× ½Ò0ŽTD¼=©ٍ"E½ÇòY0'Ê=¿R^Q_a	=¦!¬@ÅĨ>9'}J_'¾Ÿ"Ÿ8$½å÷KQÃ^=ð\eáçç=Ëîýýx =®€·)/ Scattering505448DES0264@G&Tø§à‡?lèŞɵ?ÅKòdBÅa?$OçÊÂO@ ô¯÷sÅ\?%+`ÃâØ@\~ tQ|?©²à;	$Ò@;Ð9"TƒF?4f>Ð͖@@öÏåKÞ@4O…£2@CLN»w÷]?"I€´*-Í@I2`´â>"çêG{ë@6ýqa8?¯DMáÚàM@ê7fû:D?¯DN
kˆ7@<8cøD"M@Hwó_[¡§@&SÏ	î_—@b
»^|¿ÓFÕ4–³Ô?åfþRʜ?Û7á{xÄ>ƒµó gš>ane¡¤>@–ÑÁC…¾AŸ\3iÝ>Ûlrk³
>g"Ùv>>ð‹,…šÕ>qþPˆ@¾åšNÉëÌ=ña"S–Ü}=ñ—X-¶ê=ý2~1vï½ÔD'
×µé=Ü/i47&=Ô/¡BA>cùµ"ò>?Xäǀµ>ãtÆ^ÃF>DÉeœÔ=ôìS.5=Ó>әÞ8Classical2001 QO297DES0265@Ewc'›¨­?SÂäÌQçU?¢®‹+Lx?#óȂó¦?ò-Es¸öË?ât,Ѧ@sȟ‡`:Í?£?S'c@aéÝî£ú?q:P¾"7@ôB:3ŒÕ @*‡FoÝ~¾@D®à3$?}(Ÿ
²þX@Eˆ·åmÆ>"¸M"KH&@6·}í8ù?¤p¶eµä@"æsW8T?¤p¶GSqÑ@EÓUBœ@E_°ä¦;¸@>%vÜJ?óÖò‹¿Á).Þqˆ?ì"é‰+î?×]aŽ,>uÃsUóâ>Aª= ç¤±>$Bi~]Ü>Pšš#À–>'"¶'æ>æù*°r­>
«ß9SÒ=ðÏ

Ar<>"bp@¢=õí<©o=Ü$ðA‰=ÖlŘ´`?>wÎË*^ë=Úù?ò¯ð=ÂmÖa6ŽŠ>Víþ@>û£–$g=þ@®ý~ÂE=è|Šìâ'Ú=ÊÚ²Ö®=´¤_ýš:¬Classical2013 RG109DES0266@C¬+!?R֕kÙÃ?·&+[¢?†VóF˜@6¸ßd{a?6iì3D@Mß²j.?JŒL†l@6¯^Z6?ZtóTj@ñls4]Î @›ï©Ù³m@Adîqóg?k¿í—b@BJàBP>'±,Œ"Ÿ@6ÂAå3ea?£È
—cÀ–@{ïLã`?£È
²Œ¦ã@3Ñê³Ñè@A¦M.uª@#c»Mò­@«?hÞYí¿Ôƒ"Ë÷Ç@?å鞓¦O?çÀ%¼…÷â>a]X-4:ˆ>B˜úDñ>^¸ØàH¾\24š/£>¼¨íÁ`>	¸ >$]ºõú=>c¤ïÇ֓½ež(œèÝ=îcÊâ€ÒW=ëX•}üö=Ü뾌[>=ÙîÐ¥ªY=ÒgTŽ˜ª=ȑÿdžôÒ>3û¿˜1ö_>†Bo¼ýÀ=Ûò	7P'=òÉ
\É,ß=ÇLœ/ýÐÿ=¸'ÙBûClassical2013 SL106DES0267@GO¸
YÆ?ÅÎV‹F?Ç_Jæ¥e?†/âŸ0›@$áõómÀ?Sµ7³T@brD×È/?Ð^Ù¿Ÿ\B@qߜ6@ö?ƒÂ͸óø@ó7oªð» @hžkìî@C
é4hÿß?䝫½s©@F"«@í4Ï>Û)֔?º@7URž™Ü>?«ò¤{"@F»'ƒT?«!!6]µ@5<Íý	«@E폰¼À-æLÊú?ðuÍ!V5?¹÷cC¿~?ë-ø	t»i?Ü"ò>€—|?$¡ 4	¿
#ð^µ>ÛÑ8G6Éá?wÕyRp¿6ÄòÔï>È}øÛÎ>ðyKUÖ®ç¾Á'è"Ó¹L¿Ý‡?
>ì
Vqgz¾®ðËaG>'ǹôþmt>ÕItèÝ$¾¾` s¶/>€ˆM"€%Û?<äàqË¿ {«"…	>¼­W¨>è4ëáp2¾ªuG%éµ£>m¶²p™[Classical2013 RU124DES0268@Hã˸ª?u–GÛë?Ð?>ʨP?):d²S:i@?¦Z'ô?+ZHŒUè*@rLÔ§Lò?"ËÉӟ€@g‡‰hÍm?1PñaÐ@òMôZ™R?ü:$W)܄@B­† ¸?ŠØY Æü@ESY¡Ô>:â–ç@7(ö´zÎ?ª°‡Õ[Pð@Z¬?Íùð?ª°ˆ¹K	@/™ÔSjd@@*¼ŒS@<pÑ¿,E¿ø$7"ŠÐ…¿ê#
"êÒ?âU$m§ÎF¿Â1*u¬7>w˜®ò7Ÿ#>tßá¥4=Ⱦ4‹wæÃd><n-X´>A˜'([=辸Q|‰°>r{Sÿ°S¾216"du9>:øhЭô>@bÒp ¾ákI{[=óº4¦1ÇU¾±V¤ôZ¾)Ùá3=Ó¥ÃèéàÉ>Tžç˜ò~î>Q½DA±p¾¡þ¤8ý>N½x#5U¾em;(²	=ҊwîË:
Detached2014 QC442DES0269@QE˜Ð"®r?‹u½à¶Íâ?à¡ÝÔž?"¼"–T@2ýnjw×? ÖkP­q@Fƒáˆõ?Á0VÓi@GV:ßϱ?$äð²Öa@ñG6€š ?âNµTE|@A?"U
–õ?ÕW8'©@@E 0á'>"1úªÁ@6fÚÙA ô? ÞfGhòl@'¹á°? Þg"ƒ"

@2NžãH~Å@CˆŽ,"‰@2ý¨Ã/,@Ti'5mÿçöët{Ì?á5
DŒ*­?äEü?ހ>'/Ëۀu>€¦ÇpB>N×ëßr>Y÷ËO¤¸µ>RAí//ð>6C©`g=2>p"í10š>=ì§ÀxWp>J
«=љ,>Bà‹ê.â>%¯oÀ§½k>6á:ksÀ>n?áðÛA>²Ë+ñ]ó=ô±Œ¾¸M´>Pv#añ0>@oœmRù>I`©ä>0H;ähל>[u¿¸¿Ê=áZY2qµDetached472262DES0270@G:î~­f?hgä•!ú?ÒÁK"Yw?™ڏü@4°ü¹°?°K&°Q@nbñãAï?‹´6¡^.@b"ì³{#?2`3‹‡ý@ëv2ÊLó€@]‡†üŒf@@'7UgSS?p·iŠ¯Ö÷@@jZmx>–"™_/@5сßlJ~?›¥þv_3n@‡xá¾d ?›¥ÿÐ	ûŽ	@.¿ˆÎœ@:6¤}T2@4ÒÇqRÛÀ
LÒn(οæ
<OE¯4?ïÉ´IQQ|?ÐQ[â@ø>t™ßÇðÔ[>p7ÓȦ".¾FÃíÀåA>E­t'"+È>H`í»¥^è¾SRb>i‹Âޛª¼¾AUô@`:Ú>AJ{7Ì>C/«öê,¾/rJ'Ø>¾]áÖѾ+Q{ÂЫ¾	dSÄu=ã}ÿº¶>$i¦Ö;ò8>"ãÀûmڎ½ó"'"šÎV>""¶œá›#½ñSnAUžq=ÆF–yíiDetached2003 QM91DES0271@E¯RIO?QRÖÆQ¯Ô?¦aeõzWL?´A:r)@X{ECΪ?2[hí4ï@ ]E–"ç:?ÊeUAÄXš@  ۏÁð?
.ê&wY@ìï¹R{:@@Ky0¸ÿ@DžhÅÚP?c£;ˆé+r@D£ïœIÜ>~ósç'Ñ@6Œ!HÄR†?¡î—…ênq@'±Ìñœ?¡î— #ïð@AvÆâ¡ëË@D]b؎êl@í|£¯à@ˆÓtR½¿Äë'¡
"?ì>Ì͈ƒ?Ü1"Úê?'>d73Ã$Ì>7Àé™!
>%Ñ7ÉÒ>2LC¸›ÑT>wyß㽈>Þw?<>
K
~P­=ùÜFoÂ|¥>º0­ªÐ˜=ôvá.ª‹Ó=⃂÷ɲ=çêi±l>N <60É=⨻¢'=э7¼
>Xϝ0ú¿ï>&€îèä>A7ÝÞ4F=ö\WÚ«Û=â搜€=Ðõ`©(-GClassical2013 SL102DES0272@s¥9önŠš?²z{x!?ìHÞÞf
>ý|ËMðÒ@ÿËMŽ>ã½û?SP@p—å›Cފ?yâ4U·‡Þ@W®×°‡»ñ?E'€î	Ö@ëV°É¶€?ñÅi®'Ë@C|ß¡ ?'ãm;Ï_@C>DTM¢>}¡àÐó@6ñ—QGÑF?¥ÄX楫!@[ŒŸ&°?¥ÄX÷ÖòÛ@>©æFÄ%@BµÕˆÃ±v@"e˜¼'Ê¿éSTœ]À¿Ä³§«aÐ?ô7ËëÉÝ?á³A^FKV>[I/˜\>:`>PžÚU¾]\)&w¾¢ùí'á>H1EoÔ=þ{ZŠ«G>íÖ+zëF½ã9Ô:ߊ=×ƹþ=ñÆy"ó}Z=Úöˆ
{=¶žC(˜[Ë=ݽ;ʞÏû½ƒóÀž0jû½®S–'£>4ìY{ox>ÈÚÛE½î»imÛ=íõJ–dn½¼ºNuƒR=¶vEŸ."Scattering2001 QQ322DES0273@Eþâ˜i'?T¦V{má?ª…E0ç]? üEt¸ðQ@ª»yH*?"kd@uéÈ<çÞµ?°ª«È#z[@S`_ïÔ|?_ó®f´^Ô@òMGÿÁ`@-哉|g~@DÛŸXð?z®-!öu@E‡{D) 7>uçöª­@6°((U!!? ì[ê@jðÁï¸? ¹î@8)'…û˜Ð@Edíy
pJ@iáEð²L¿þ@ò̺i¿µ"?ì!7ÐÙ5?ÙáFº³h>oHÇt¿->1û¢Ÿ:­¾%Ü7n)>9r Œëˆ>È¥ƒ¬Œ=ìƉnÎ~1=ô2uIZu½ç€DVkýÄ>G¸öф*=à\ÑÈH½£"|xí=àëÓQû½ÓÈÄûûÙݽΎÅF[,½³é	/|£>S v_/2>
õ¸s'd™¾F;RQ=ÓÍF˜ÿY¡½ÃŒ
̬=лQTf(Classical160256DES0274@Ezš:·?nŸ£U®V?¯EˆÊTã?JdJʃFú@¡˜CVj?jgLԓv@C¹[¿Xü?ì.¢çd6@Yã*€àÆk?i#ött—¶@÷€
â:€ @r:árýJÊ@D*46¬•9?¢ZžWF9@F‡Ý‰"€>¯M4¼çBú@75ò‡Åmý?«<ÊþÆA"@·ì3Eí¬?«<ÐE¹Ó7	@)¨@š§¸@F]dV¡@Ž+bifÀ4ò†_äJ¿²Â¬‡óT?êøö÷'/?ֈw‰âƒ´>ÍרO'>­>"ðŠlŽˆï¾ŠÞÎqƒßæ>ÀB¦ƒºáþ>ƒÄ¸‰êYù¾ÇòµÖ?(>]×É
c¾R°JWÿ>ˆZÜ£>Lºüž \¸¾H+¯3ãªq>HnƒõК­¾|ôÆMd¾AhØFۃƒ>;'Å`áð>·2ÿI®·>y"Åõlˆ7¾x]Ìü¨'><{Ô]Š,¾9pƒ›Æ´>9•{ 0™Classical2013 TE188DES0275@C»Q°ñyD?\=w̅‰?͌ýú3*?Ótõu'#@"½e*cƔ>õ—u…@rK\þ!]1?˜WPEå#¡@[k–%©^?Gyî?<0@íH
@@"U…w]@>ZJM`"?h†!¸@>2˜ý8êw>‰ÆÁ烉3@7Ó' ÇÊ?¦pMx9ÀÊ@ l¸HÂJm?¦pM–ýÜC@AqìÚY@:VnbòÝ@.²·é#²?ô÷ô¸/1¿äë_Ùv?ïNø¿(E?ÝßÕs{P>X»¶vÎι>Ld¦¾]î>$ƒî½¾5"ÇÀú²¾I8\B=òóÔf¨Ã>@_Õf=}Ì>ÕÞü©ÿÔ¾%Oÿc¾lj˜Ú=æmK»üÎ=ËLE¦Ïž½Æ‰?T»™e=·À"#"ˆÏ=°ƒú:^~/>B4k¿=«>2³^úýSG=äÂ%¡1¨>#§Ôm×\U=ÙÝ—a',=°ÛoSíMDResonant 3:22013 SM106DES0276@F¦ü¾Ä¸+?†l‰?'Ç/?ÅöúÞÍ5z?G1‰æWYÁ@0ænuÊö»?BÈ$fvã@uJ>`¬'?ê¹3ϲmÏ@5:ï¶×aŠ?/»víÀw;@éô¹¿r€@f4AÒ-ô¶@BÃáô&<?¤Â˜P½^@Bܪ
wÐO>Èù»[3´@7¶S´ÊB?­w5ç0l@Bèß½Lò?­w'»wX @+ŠÁ`N@B¡âßG—@%T‰DÁ@
MHÃ+zc¿Ðù¨`ãÜ?êX"=ôž?æeðQ)
>ñ©Ó…mtð>Ñx'6Wh¿>³""•×>ä<Yùêßì>÷¿1Å7>¤üªÈS>±Mïÿ¤>'ø]ÿ9>>ÃäXðã£>£i|Û*'>"´,ÔÆ\²>tòzÿ9">¥†¸"Ô'0>…p™éž>f£Y[½¶>Ø—%>·FþLÐ>˜oC'°ò…>–ŽªÍîé'>w¼$•Øì>Y8#bø­Classical2014 PM82DES0277@K´ÂkŸîž?ÅAþ•†p?ÖeNI¹#?,*žÊ9½@7­xÚ"Ɏ?a_ë	LÈ@s¯ò¿Õ|0?¡æS+ø"@vft¡t¯>ó
`4ÓÁy@çAuÀ@˛@°	@B)°ªkû?'øyçûœ@Dw,hVÆ>"m^½s]|@6Š$þÌ?cÖ-G`@ƒ<`?cÃÿ—ÁM	@Ari{PÝ%@Cï2/cp?òþÀra¼Ð?þêˆÕ­½?ÆWEGNI?è*Ö¥2x?êU S•>oøÔö"ò†>!>ç› ï>.Jçšû>YY݌e£>®²ÛÕ>{Øóێ=änJ¤þ=ë'ëu¬o6>)Ff˜½…=·½ðÄ¯ë=ØD ×œ¹Ê=õ>Ëq#O>0("c>==Ç%Y'
b=â¸ÿð·šú>s©ð=Ä/½Áÿ3¼øg>¢—1–nm=·‡ÜR‰É@=µK/èÛC=Ñ,Ñ&j¦Resonant 5:2145452DES0278@DÁ5ÁA`"?=œç?–þ×ÿì#?ç¼öŒ@3Eÿãøß>íUž&¹|@efÞk–?ÇIan˨@g_»Æªâ*>ø·Ë8ãBF@î";Šì°€@GgŒ&sX@DIäÌÞ	?]Š •Z±K@DŽ™µ÷>d$Ábi»@3Ta¤"?bÓ,ÆÀ§W@–½(Ëj?bÓ/n6¶Þ@=©47e¾í@Bî¨&idÀ-}O68?Ú½ÕÚNå?֐ÆÄ&?í¶'gàØ?µƒH»Õ•>.J
¿^¾kÆF´x=čkm!(>ÈÑY埽éȵáZk=«©%{U¶s>³~}S'¢½­Å	zÖ^½µ°åk³½Â™ÕûTrM½ö9–=´I=ixOWÙ
=¾¶~B0o½¨òÈ,(Áw=W¨ç‰4ú>5ÿ?¿óž"º3rý?Â=ÁÙ+ƒUÎÚ>¯¢¦Ö%½¯Fü¡vV=Uò=ÉñBˆClassical2013 RV124DES0279@F[¸Z%)Œ?d…ð˜?»@bý	¡?)ñ½˜¼\'@E §:˜dô?G»¦iÁœ@g<xŠ°?'»«³æ'@IäÏ£¿5?1û÷
3ï@ÞÐ(Èik€@#7m¶È5ö@CúlhѤÿ?†wþÝ>@F›¿°>‰–ó6ÊU@6RHL7?˜ái#Ei`@%B€—:?˜ájV'¼	@6«äMé0@>¯¢S;Z?Ò d¼«+RÀ@VQÌ?àÚ$/Ђs?åð,ÁÌ?×G¯˜ú‰Ò>rÅ<¢'Í>æamÎK@¾tXJ²jŠ>UêNÓøp>Ž^oÖ<R¾VÙæxµ¼=ÍíF†_œ¾vwЉ¯S>
Zõ—0ÿÝ=ªAQ®#Õ¾‹*c»T>v ˆ¯¶¾Wc•o1èl¾£ÿ>X]UŒE°ª>QN4~Ü=Æ`F>a€Š¾R÷™­nd=Í{F=¨!t½¡(ÖƧo>Tю`ޏClassical2013 RE109DES0280@EÒüŠ‰Iƒ?`(MúZü?Ãr§8"Û³?)8Utþ2s@«OJ×>÷¢ÚèӔD@dªN&:¢?~›©ëý"Å@\7^{Ãp%?Ràð¤£k@á2³í[g€@¶œÁ–r @B'¢"…U?"5;Cç@E»'µ?">ƒˆÿci¤ß@6"+]—×í?Ÿ~U:ïë"@¹‰ÓɪÜ?Ÿ~U¢'F@Hï@kŸÅ@Dýñëª_@"«Ÿ£nӿҕ'×o 9¿¨?	Å÷	¬?쳬Bè?Ö²ËõJx4>rŸâIž€M>O¶ÛÓÙÖ¾d ?ÒÕB¾R霰gT¾±Bf/îD>ô¸)Tâ>**ùÓÏßU½ë26@B=¾&KŠnÙò½ë~ˆÛyÏò=稌Õ&q=»ö¿§»®>¢·^"å=ÙÚg¡è0½¶Ž³X¾>aþ"€'ßÏ>:q*½™¾
c
"ž>T%Ÿf½ã೗E8=¿î‹]RÿResonant 7:42003 SQ317DES0281@ESÃDò˜å?["dúkÕK?´yq@0Æ>÷{ø*~úœ@<'5NÞ
£? Í-¿€T"@h¶¯7ô?ÀâAd+@f	Ó¸'mu?Í3c@†@ë}~†M€@?9á:ê@CŸ"ø1ë½?dA‰ÔC²Ì@Cž·`.h>ˆ²áÌWuÝ@6 âxëü?žJF"Æ1@ÃQ•YJˆ?žJF±rQ¨@A텸/ÛÝ@C"2ûîB@"ï(Ì{<À$ñq€µÿ¿ÏæDFÅ[?ð%Ø¿M¿×¿´ü´ÂäÁ>tf¾U]ݓ>R±H6
XÁ¾3íšá"¾[¾<Ðvv¾-"šØKÎ>Ž´ÆÏmn>1ClŒh¾€=ùÏß¾6dzÓlC¾î¬A|
«=ð'h×N^'=ò?ãÉ'>ŒúC¦=éM¸,Dv½Ò'`>_	Ká!£>7zxjš5¾æÞ·À—>Œ«Â¸y½ô"˜&«V=׌ÚÂ_ó(Classical2013 SN102DES0282@Pí § Š?¡8Á¶+å?܆D˜>î?ý,ÓËՓ@ч<Ϻí?bB7@nìÖq.?™p«
nq@\‰zÀ[o8?a¸ñ.ŠŸ2@ëN,Y9"@l'""¿@CÖR·?€s™æ46@C9ÊÂ×±>•tü{°¿@7^°'œj?±¶]Êö82@"ügvV?±¶]õ,,·
@,~Á»¿Š@BÅëÛbù@þ¬ý8¿Ò¯Ô 7i¿ÂVË7'á?ñú9Y¹~'?Ý1$äoã>‹a'älMö>b7(r&f¾%ñš÷ÐØ×¾JLê¦ü>6ù§x[­>*hØmuÝ>8Ž-m·Í½üjùB;b¾aé°äÙ>MPofØ>©1Yûå›=ÖS¸.ô£>"Î!ˆ½¿(í©j&½À!&—f>Z¹sÕ¡w¹>%¡¸™!Ɖ¾k
ÿ >¿òå콦?µ¢©X=×e9"°Detached134210DES0283@OØéfº?Á
"hÛá?Ù+9žoSF?U"
ºÄh@í±¤Û5è?!ÿ›g@6)Ìq·8ï?¡°ÖPú@sÅZSÝÕÞ?Eëå*"JH@ꈇªv"@ècŠ"Šð@Bϓ²ü#V?'׸uK@C$Ã8•zÆ> -bþ®×@7*¤#óT?°ÇB=œÝ@öæÊç`(?°ÇB€TÜh	@4Q—‰;
q@BÖUõ"úÀªì³7¬)?澤ÏíHÐ?˂Å2äÙ@?ð‹ÞýÞD?âNËÃFùñ> hÀû…`Ú¾sNeM–>J>;|±j3W'¾pFœo+'>Zþ]‹*Wj>A	øV:>FÖz¾Žœ!¾Âò'"îÖ>E(3Ö\¾0˜)}o¼ð¾2ï¹ß`=à?2ÊËE?½óþÓòëïÜ=ðø·]S–=ÞQVÆÿW>bâ=Œž¾A嚝·Aî¾WPø>#žÞq˜³,=ÿakxšØ´=ãå{0šDetached2015 TJ363DES0284@GËò4!À?búœÉùmn?Çô,úý?š»´Jh@,¬$'aÚL?Í
䙙@v"l@áÏà?ŒŠUl*rç@XX²ƒª?BÛ~žY
@ñ»EÕõà?üÔi m÷@Bæ;Tí?ydàg¯þW@D¤eæ0@°>".R•oz@6åSÜL?¢k*<†\¹@äÕ5¶*?¢k*g4¼‹@64æº(Œ@Bqýåö@4PÞ¸\¿ýK~Ú0×%¿âî%qß`?çU^)%@¢?ÜHÊbbQ>j'Û73)ª>]™_Ëu¾(lÏ0Dÿ>#%õ(š->(‡ív[=ÿ±èÊ>P@M݇¾*f½±É°>@´B)³~>jˆÈÇ=ð3§þx=ç¿´÷*é½Ç«D'pYÓ½à~5vö¯ò½À-—5ž.>@
F§Ø%>0ûtžcˆ¾…:}9>"ˆ5êÇ<½ðµ<gµ"Ç=ÉÊAG»-Classical2004 PW107DES0285@EÝ÷£Äb?hºŠ$8?ÀßØE«èå?Q–*ìjï@™4 ø*?õL»ùhs@gزÎ?µj-lͯ@hŬ¢™Û?@
Oa9@îh›$@@2`SÑo'‹@BûÍó"-?|,.o@C%ȘiSº>Š¹
ðFÈ@6ɲ3Ý¡v?Ÿ(M"L
X@ÙUÏ®l?Ÿ(NәL@4¬ÐÇ/@CËT`@«	녃Ô?úo½°Ñw	¿ÀYí%Úm?ð
奰×?Ø3¶,í´à>u¬B«þ'>2s>¤[ó>)6§1iï¾a4ïã>>#r¸¯Ä½Ò:]n2»=òè¿%:«€=灨ö«;¾e.bá"=Û³CÏ=ÀÅJŸ=à¶.¼%+<¾lÍÞãu=Ϲžg°Ã+=ªÊ
ìŠ}>ff<´À_=ù6&¢¹#>´§ßca=É·Äþk4=¸ß"N.=¼7N
ÐÃ-Resonant 7:42014 TB86DES0286@FÇWZ€f;?NÙ¸®Ü@š?Æ¢"¬Í‰n>ô>`%@3ÿavæÎ?_ÙÔz÷@t¨»Ϗ?™…™tHŸ@I4ˆã0ì?"Gv;½@ì™ö®‡€@Sþ`ÅA&@BÀ9à°%?Z´ò÷°N–@B¶{U«²<>u3Àyy=@6L€µ?˜ñá¦ä@<®–érà?˜ñÿ@b\@9˜mãڑJ@A¥¨ð3yâ@)$õõßÀàÔƒô@¿Ñ<¾!R=?ꛬúq
G?æF¾Ã>GÁXÓl€>08U9n6¾
vϋÓ
¾ 0t¾!ËϽ÷:ç,ûl=ù÷X ­kØ>¹rÇwçg½òV±toƒ¾×})º¥_½ÓÒÍd÷=àcìmZ4ä=ЦÖ±é=ðö2~&Á=Ïûޜâ½Ãl(»oz >5·V•<>"Ð@ƒ½¾܌Ïë˜>
øn£O	½ä¢äׂ¦=ÍÌdÁ\DŽClassical2013 SN106DES0287@EÐ},Ët…?zËi
ljL?§C•ðp4D?0¶ÿÇ«J½@ñUÒ?%Ù\¦
ٌ@q‡ëÉéÎ?ÝàÂpü"@iWSÅ<¼:?Q"†1ì@÷qO:'Ïà@aÿˊ
ßú@DÒ¾a|?$g'×j½@F²l²Rv>¥;ÃË •¾@7j{¢•A0?°Ð]ݛ‰¸@uAÐ^¶¨?°Ð^Þ3Cž@)aD°¯6j@Eë¹ÃdéÍÀ$9¯™®o±¿ò¿õ¦×Úê?Æn,ì\G©?ëÅ—ø?ÑØÚ¯Ÿªº>ºÚرùÖ¾š–Vd§†±¾kqðm;ŽíÕ"d7>y¸0Ì-
¦>T·ëâ]kù>z\tOO7÷>K@U܉sÓ>pX'ÎðÙ^¾Z–H¥Û#'¾5+lW>©h6àÆ$>B_{§á¨À¾-G¾.¾ W>…0ÞÖÝÔ¾i±X÷²¾¾@œÞ§µ©k>P)&˚ª>%Ž˜1u=þGµ-10XClassical2013 RZ108DES0288@K¯Ø\2?zë›q¦<?Üô•‹ô?HԖܤ@*&Zµº±?'ª¦¸8@tÙ3¬å
m?¥1ϱã@PfBÜJ'?Dvòæ-§@ì%›Kc€@þ~-êæf@>R5'êô£?|Ù§Ô­šR@>bW\>°Dx!tÜ^@7,UáLóú?½
C=îh@ ½Òš|?½
D²cË@ÀNJӚ@9'R‰¬\«@07ލ"O@›'¨+U1¿çýý-ˆ,?íËÒt¼8)?æªíY_>¢æÌ8zÁù>–b´vå¢^>k!¾PâYÎ>…kK
»Ü>zÂ}'B¢O>S³M1¯›>Š‡­É°•>`Jí•'>y+ÑóvŒ×>o"À"ta>GE $`kÜ>3Ý)'öà>MÀÛ–ÕÑ>B¯Ü,?">¥,¤µm>s…¶ûo,>fô4šÿAÖ>;Nðü©f>[2è›gãî>0"?ª
>úOÓ31Resonant 5:22014 WD536DES0289@C´‰%K/…?N74ÏxrÌ?Ï֜Vé¡>÷R¹ÛB@0›zpã§?ižš·½@t•u®ýF?ø	?hQ<@QeyÖµ³?"9³€V<¡@íJü:ŽÀ?óïÆxW@=›Œ n"?YPø
'n^@=¸
é^Ï>{¯õºBŠ@6|îxú?›'[*¨ú8@û&㇨?›'[FÃãÆ@CÿÅüÔÈ@;<p·Õï@(däxÂ!ò¿ú¸?ʀç¿ÞUõ7Wëd?îÎĤ€™O?æi_ï굧>=ûðÒº-Ç>)ª!mú¾"I¬·¾ÑðÅK«ƒ½æâHÖa=ðßËyËC>Ÿ'jŠ»½îÝÍl|&½øह1;½Ê)ZŽ>¿
=ÛI?Šòú=Çæ*ƒ³ñ=Ýï>«O$=¼äÛÂҩؽ·*ßL'ŸA>þ4ÕhÑ{>ò«±"4'½éè"íé—=ð2÷έAï½Ò÷<4X=»Æý‰ÈResonant 3:2119956DES0290@E̍7·?dGpƒÁ?ÆNØÅ
´@?!žHwïà@2°ë³?zqMôá@c$HSaî?Š\70%ôq@Zdë±ï‰?^nåÕ§ÁÇ@ßãª#G¯€@ûŸŠZ‰+@Aÿ…´ôGF?ߖËVõk@F+Ï;î¾>ƒÃId9¬@6ÎP·=Š»?¥	>Á'@`$wz?¥	hè#›
@;i¨Sjéõ@FÎå°3Ñ@qƒÆsV¿üîÉ29?»¤ü4?ë¯ì‹Ô?ÖBNª#K>vR¯g\ëº><¿õÝ/´.¾-öèƜÿ>WÏÒ߶Á>&ü¿†Ùõã¾XuRnäì><Á×wm½ó¢•ÕÔý>"7ŒéÃ=ðˆ6ÈSº½ÑWjà$#ó=æ
Š1Ó矾w|È$HŒ½Ý6勯=¶ëaü5 >S)$*M>¬—XgP¾.€}
µ=ßä÷Q½Êãàë²M!=ÉdÁ˅+6Resonant 7:4469372DES0291@C°b®ð^?BÏ`"Ry?¼oŠêd?;AVRL@6Z
@j[?
B'z¸P~@EO][E(?¢˜û@d…äÐókX?¡ªÎö¹@҈úªu}@&yiÖ[Ïí@A€ƒ0å>ª?V—±A¼?€@E¿lh…s>x¥îE†ù@5ˆuz¸?‡ŒX8ý@žŽ;XÕÀ?‡Œ/ñÃr
@8ïɎ("È@Et¤ì‡kó@L&ã(åÀMÂS=s¿ª$Ûî*Í?ì䋰2r®?¡±ÆߓùÌ>^YbI¥~€>*¨°¿ !¾)(ÛqQ9Ï>!¾w4¶H>˜9'm.ç½èªÞ]Œ·=÷û_¼®íc½öâƒ
¥Ô=üÖB‡=ÜQüì‹¡½Åÿá˜ÃQ\=ôü¡pãG½ëÎåý3‹…½Ö£:aTÒ=³ÉéÚðé>9ZEäsú9>¡ØÓ¥X¾DÊ{À©A=Î2ƒÃ$½Ël‡èȚA=ÒT…%×ÚResonant 3:22013 RA109DES0292@|ôƒEO°£?ÏIÔéëÒI?ìÒfSP¤L?£N‰mÕ5@(̤.~ í>ëâ†g€û@pn–ïŸÆ?ŠÏì½Ev@Z31 Ƽ—?F{…³ñ@êÉd@;[8˜ó@Gy£l?¨ì¹¹Æü @G8'œ6>‰SVoãU@6šsdN?©ÃžgcŽø@´Ï<?©Ãž¤úû
@+š@¿224@E5ÝjI"7@3, ¥i$ðÀ?"ŠyÿÔªP÷"Ó?ò'õ´6%?ß<jiÿ>'kããu n>pšNF_¼ô¾CÒgN†õ¾IoêOµä¾Ë!ö>$èËɚäŒ>]÷1C}¾1,Õð+¾5f'>ˆ½ôs+="þª>\øIï¿;>˜Û˜H`>67®Ÿä=á!éJ†ô½å™8<ñúw>Q€Û›b'>;¡h;Oü¾"©¼>&Φ¨M•È¾­3)ò4=ä.¸ßWoScattering2013 RB109DES0293@DþMmÏÓ?_ÏO靥'?»žœir;?&®ƒ°Àª@7&Åy¢©?¦áIÔEå@kü!³rƒ©?³»•´ï¡­@eûhžîÛt?
'rbIá@ïy˜vKC@@.zGk'íÏ@AîÌ(7l¡?x<©õàyÃ@BGûkIÔ>Ž
J`2$"@7q)&8Ô?¨ˆ³²;;@ž-yøwÐ?¨ˆ³E"!:
@6£"Æœ,@B؎7»@æmïÊ¿ðO!üž¿ÆËã}¤ŠÒ?ñ.qTq›?‡}åJ®_°>wÀwaÖ>Dòê$5óƾ)jd®ueì>Qˆ¬Åv>0;먩ÏÔ¾($϶o‰>®JV´½öJþwŠõ<>,Àuç'>xËaµ?°½Ýà5¶Ÿþu=Þ.ð—Î,¾'»Ž]¢€½á`pÁú=´b=>Í>a;+8J>$P¶½}Q½¾è"Æð=ññÄûšï9½Õ Û4›B=Ç¢G1éÅClassical2013 RK109DES0294@V_•e"7?ƒxˆrÕ»?㾙ïÿ3?	˯4¿ÿ@)²w¦yÀL?ß6qêJ@dKP,7i? Núظ@fHÞtñŒ?Gž_8vƒ@é3€?ðhÆé{[@A#"ÅTU³?€Y–z¬£î@BoδM(>"¶U;gš@6´®Ö"
?©u—&Š0@#£Bhü?©u—@uµÖ@9õ†Ý@AÖ§
Uû @"öAk˜@!?õ£³`™5¿¡(p_[Ò?ô|ù6œ§?Ρ/e
—>f ßJ‹	2>GÓ#zÙ>ÄED×@­¾ 7c¯»ó>i.‰N–=õ^@|ú\>(FUú#ž=øûî⤜½î¾Ë©I³=ûo>Ã¥=×ò;Ý@'=ϋï›-,@½"jb{¿=θaÛ¾ÉM=±‡›ÒII>8ÇÃõìª>%K;sh=ߗ¢«ý£=óÈp	|4=ļ ¼ó?=¤kœÍ3©®Scattering2013 TF188DES0295@FÑRÁ°"å?"Ì"¶Á×Z?ǦÇdŒK?7îΕ¤‹k@%·cˆQ4?0c_G¡@pLc ÅÅí?«;<¸'×@exQ¿¤?:ā"õ@ñ€ùïftà@"#Óä'@B™úà4~o?˜•LUˆ=@Daþþì0>ªh¬¿&&@7ˆÎbY!?±Ëˆ—mÍ:@¼wˆt¸?±Ë‰Ã~ja@Í»àq\È@DA3d@4Î8éh?×5Pã÷'¿ÔPš£Ãú?îÁ'Ñi@?ÌÓ¬ƒµU>¼xг½z>èµ7:¥Ì>1ý¶Æ:A>@>IwN8>fퟧ(sÙ>Cº#zÚ\>d…!ÌãiZ>GÔ7Óã>;|±¯Gƒ>>h<âH—>nµÈ­`E=Ïo¸È1få>bxù~=ñ)¶G¤=¹ˆµ.ýÚí>¬''Ô¢ˆ>Q\p Ÿ¾
Dx,†>*1{½éƒ=çÁÀ‹Žþ=Óµµ~KJóClassical2013 RW124DES0296@BC^|ԑ?O.æ.t'?±/^Y-å?
ó>Yœ(£@;SR2bã>ù—'Üg¡§@o±©æomü?°¯ÄFL/@W"òÔîÍ÷?Pü'X·@èÇC4&‰@@(Ñ!!‡.ì@A	"m³q?dgèe›R{@A$xÄc¾ï>‰"…ås$@6Æ3†™=?£õ`•áD@§LÝ…
?£õ`ÀŠÙÔ@@ã2» i
@@"ã(¹F@'«¬EMŽ|@Íò\Ðl¿ÕŒ1ÁO<ƒ?îyEÁ«uZ?ÜÆÒsÅ>fÚ½¾ÉÒ>PÐqÄ(>'q狀~p>:ѳðæí(>,E$,¬à>vSµ$­>8×vÕ1)i>ZÔiÃðô>&aŸ/©.>^âf0=õŽIÁtRç=铓¡5¤>Wë²T=ñRÆl¨Î=Ðρ"Ó>Ž>@ß:]€í¬>'F"S舯=ýFºÂ
›˜>¬&dÂê=æ!Î"%=Á©¯…nçResonant 4:32014 UA225DES0297@Pï©ã
_Ê?‰nÅðÿ.g?ÝW;\*Ê£?ä'q€'@š¢š7Â?m	勊@27²ê.·Ë?''*<õ@u‰·Ç[›?K	Y;ˆ7@ëbtp5@
ñ±>Î&@BWöÏÌkŒ?‰à¥•)dP@BcåIó(>£$Å7y§@6v#–Õ>^?¡âîvG²7@97á½ù`?¡âðtí
@@xRk?º@Bæ|ƒ¿@^çæ‡@
"Ö¿ÅVÜ/002?ñ¸——Úx?áßR]ºÄ>£"p'Y€>tÝ¤Ý™B>k-Ȁ#Õ>Òৈ_>Qߕhãr‰>BU4û~VÐ>E¯mç ¶Þ><£oøwú«½ï¿O&|W>"¶Ñ"(ö>CŠ<>2ü‹#HJ½à+8"Lñ>²´¢¹>	"g½©Ûõ>PGÐ`*Í>™-1˜5>
!b"îW><š¯`T=ôÛ}Èó~=è¶f2ÞäDetached2013 RX124DES0298@CžCþÛC?†Ciå¦y³?ÏJ)ÊÓ×X?(³´±sÆ@=yÛ!;*]?sä
•Íó@mÀ3×ý?£-ó}ÓŽ@4Š0‰"Ýù?7§ÇÈ{wÏ@è~¯2YÀ@ 1µ6@=àÊѸ/?.…–\ÖL@@N¶q]>¹¾9Æ+@7g¦ü¶?©*Îm»Sz@ 	…û³w?©*ÖH©ã'@15ÿsù-@,ñY¬À/\SmÀ7°èêmg?ò5è°c¼?Ùbã1¡]­?ƓÐÀƒ)¬>ž±±ŠC¾¢Å°uؾ«>'ʝÌÔ>iŸ`¢.r¾*œ¯Œ3¾Nã[…æ¤>¥QÑr©–T>°»Ú"Íò¾m²VŽ;Ë>#]èžé>PpjÑ2o>¸0"=²úÚ¾viÒòÿVZ>/.
üeŠ¸>X¦e͘ïÜ>C®|gMCh¾;/"Ì…¾F18š!ð>B†Ò3'•3>KjF¯ÞfÕ>TˆUÌ3a!Resonant candidate 3:22013 VN46DES0299@C²Ð•c?bùŽWr¦?ÎÏë¦uù?6Ï
+@ü—í»'>åçJ·žÌá@n=¼á*u?Ž'_t@\;~%ÂÂÆ?O?JŠdT@é'nÏǶ@@>d÷«¸@=éϽ-í?jàðU÷ïï@>—Á×}"6>"ÓZµôñ×@7Ó±w˜?§ó¤þ@ ~ôbé'?§IÚy@/ˬÃ^#ß@;4Ü×Ӂ@-fKËßÜ?þ/ÓýÓ¿Ým¸ëÏ1?ñ
}ø£8?ÝMœŒòkû>oWèfæ˜>aT¿
§>0Øó»*ù¾aŸ8Ûé¹>%Í·¢ˆ>"ÏKÉlC>S0 ÉoÆÅ>"©S3Å/¾ß@×UÎ>¬ä\>Üì#
ÿ·=òîx{©½½¼Lò²"=ëê"7x…=ÖÕnV\>0D¢9ýµ>ÀfÅa¹Ÿ=ã¡éJšëæ>´\¿Q0=âH"ï'EŠ=ĠݑۆResonant 3:22016 SU57DES0300@FˑkÖÃ?exàybÚ¶?È –¯m"?$TRD@7`*茼8?&
œt¶½@a âI—"?šŠˆARi~@gZëu'W?04`Ò: 8@äcç>PŒÀ@	WÔ~Á@B"ÀÈ<šz?¾DtÀš'@Di_Ñ4ÉÓ>Ž£sHíö@7&=˜ôuy?¨ás¤ª@n`í1ü?¨ásëÉå¤@J_/ˆŒ$³@@'"‰XÓ@8v¶é†'Ó?úŠB9êý7¿ÝԵתr?í4éPôn¿"l>yV0ÅB¡	>rwÚO'Ã>1§V°D¾PF:: ¾;ÈÈu™ö¾¯×™Øå=>jôù ü>)¿¢¢*ª¾E½ÄZ'¾1ß@-/ؽø➦Ø=êkçܾ±ag¦i½òY±î¼ú'½¸VÙÈ.˜>Tá|Ç0;>JÖpÃY>h9"¢>Aß4B¯JH>
v—ÿ=È4΍"—ìClassical2014 UC225DES0301@AŠ'ÓóÕ¢?aÔ>§'Žô?½tÄ£à'ó?
4)µ³@ÀT¥dV'?I]Õh@pÒ¸yXæÄ?°Ä¶GãÿÝ@arÀZ|?\É'nåö\@íÿœõÃÀ@%&¦¿Å¦@?£ŠÄÜf?kd´‰àe@?ô‹É[>¤jzðdB@6' ÆÓî?ªµÁ#Å@pŽþ–?ª¶/†IN	
@7÷΃x@<o‹ÖŽr7@)¨n
~&…@1Ývû绿á/ ¥4úÍ?ïb;5Ô¡?Ø|0ä±Ï+>'áÔC§b>€hÆøøÈ>[-àu‰>kTšì>^‹Ælíg,>>¶%'>kL"=`>FüÿO=h>V®¿D»U>I¥•B½::>)IŒ¾VX>#˜ª)Ü">2ƜI².h>%[õÿ¨u>·kp¾œQ>RüD+ðZð>@îê(K>lÝu§Ï/>07JX›>
F[¦Î=ìÐN)è¦PClassical307616DES0302@Eáð¤~(?I"×)Hc8?³‹Œ'ÂV?Ê>Øs@$·ôyÕ;I?c€à{@UÏ
ÜKt?{ßV×Ë¡@1ė?ro?
ŠO
yLÜ@óêÏӛ€@^ìÊ;W@D6>"Z¡Í?xZF ?@EÁóÔúá³>¦òÏLU@5TöXgz¤?¶¢!Þ¸¨@ÅRò¸?¶£¡©j@EÎ]£
Í@E$¼•æ³¨@#±²3@
†ëñj"¿¿ÒÕtßëÃ?çþk†2ðÄ?àc¥'‡R>o~ÿ9k¼>KO®Ÿƒ™>3ÔCþÚêP>Yý'Mã<>7X¤UŸð>!†2g·oŽ>'ºÓ…¬WR>5ÆEk¬>6QÑ,">#æ¿ÃV=þ7Ä¡.èP=ùR'vìQx> è¯Þn=ýþÂô8=æ?¥%2™>Kn¢Ñ$*D>'}(âgE²>ý5$R«>_©ôï`J=í.UEÎ=Ö`¬m›Ÿ‹Classical2016 SW57DES0303@G#ڝ©Õç?}n0úâ²þ?Æ~á朌O?6ò"©Úº@+dÌvÓÅ?$•Ä®¼@=Üþ…u	—?"x½¾‹@Y,SԎh?W‹é›5#@ó¾'c_‹ @(U­p"@CÀè¦ní?–Q$Y>Â@Fwˆj"R>"U«	Ž@7zå!P>?µ®ÆyŒ€Æ@»ÁíQ£"?µ®Æ¤UEÍ@%tÈÙâ¶ã@Aš`i`M'@<ŒdnŸŒ?ÿÀõ™+Ջ¿å‡Øž/Òv?áWÂ,Ê?ر…ÆB>ttµ=£*>‡ë4÷ŒK>Hê'dÀ,l>E*˜é	Æ.>P˜J®y{>,—5ˆîó>ƒv–"û>DYڌßр>G¯IZ=ç>PFɳÉ
>(#À¼dö
>¿.¾=Ï,>Š8nÿËM>
£!&o=ñ3ä&ðB>r8už#þ>l	ã4ÄF¡>%x'5çš÷>eÁã|ÉÁ>!s¡ÔCO=çŽ"Classical2012 WE37DES0304@GÒö危–?pK²…Tû4?Ïqw6EÊ?fQõ§…ù@9°iXۆ ?/ëLѧ@t±Â˜U?³+Ä´ö2@MîÃï½&õ?1¼Ñ…Ê;@ëu¼¼èð@-=%á©ã@AøÀ«ÃWM?w~ß]³jl@A¿£¯¨•>£¥Î˜"ðÇ@79|£v:Z?°ìºO¬;@ÅáþUOì?°ìºÑ¦Ðn	@'"â,p÷@;—ê-±Ä@6Ý{(@
ño!q¿âê9íÅîŒ?äqÌEًŠ?èþ§Â"x>–K±X;)­>'µ

ÃÓ>a¤©m#·>{²5…>wê­l,>LìÁÃ/8$>Œ%+§`å>\vsêëœ>uË>JQ>r%£ŠS>FêÏҔÆú>,¥
it(F>D¿I\¹@Œ>A_ZN0>9!Ã`«B>n_Ôe=¹>gÀÙù\WJ>5ó–fãE>b²-à´>1ËÛO¿Z	>óŒÐgResonant 2:12014 QE442DES0305@D¢uQ?[([­°#ÿ?¥Be]ï?$vÏ0{t@:YÊêº?"Ús¸¤`a@pçì(j?¸ž_ي@SrWàï?2‡•­…FS@äEAðíãÀ@4éòêø½d@CÆć¡ƒ?ñái¹@Cûü@¥n>'ŸÂ
DS‡@7²:¾?°_ÔbÂF{@4Ñí%è?°_ԅ?+@.çð½·­å@=o"Ñ©þê@;¸¨ISÜ¿ä]굅;ª¿à:òO¤ñ?ãAŠJ¦ƒ.?ãĀ׬¹>xõ…é›J>w•{'«E–¾$ÎÝE1¯d>]_P÷[U>]³¤ßb:=ðÐ6,;oé>vK…4øz¾¾#§áRw2>[Þ{ù
6>[—ü$XT.=ï#
÷
$=Ö6[ûÇ6Œ¾bïºm£¾mOÚxÃ½',Á"sË>N«Ûò>MD/t~.˜½ðÑUõˆ>L}î‰Õ½ìTv¾=¼â]P_EdClassical2013 VO46DES0306@Gî³X8H?vëdýž[?Ò¥ì›+?{H¦dŸm@'v¦O¹>ýK´z@E@s')¥Jš?˜²N½­°@]E†š¹£'?LÙ­ö-q™@ï^~@@
B"‰"I@@õ…ÍI4?ƒ	o%Xµ"@AqÍhZSœ>'Á4@m¾A@7)õ†‰x<?©ùnßn¦À@Ø\þŽ´J?©ùo*r?Ü@ê¬g9@;øWÀÐR@5|½èÐ?ùO0H;Ëñ¿éï+ÞS©Q?è˜ó:'šÒ?Úœ¸üôˆ>s"º"5>mçç†ó™>.|S!¾D¾MX°I¼¾8ëAëÑ+>
}í7Ð>f×M:A³>'Ôb 3¾D†wŒñð¾0YhÂÌï^>kGÕC&=êwÒ
Z½ùÁÓ@HV½Õ{¨Â£"=̋]Û:›Ú>P´÷²`e>F7
Æ&q(=ðú&O
9>>b!I9i=[wéB=ÃÕT%ˆDResonant 2:12013 VP46DES0307@GÝÃåP? ÓyXÄj?Ñ$"õ]^[?Nº'>…!@*àΣ¯Ì³?!à"éƒ/@oŽ¬÷pž7?ÊS0¶dã·@Z(?Òw¹?V"@â
±@è¶Ë€@@v†@̪@AxáΕ©?±Xóï3mÃ@B@b11V_>Áñ5¸°þñ@7Y™Ò~¢‹?®¥ú3ã"@ËH%ê`?®¦	ýoV	@0[Y¨(#@;«Bƒë@8s"ǭʸ@ÈTâG°N¿â†¢ô8$?ëó/èÿÀ?Ým–Fd'>Ó±a@dö@>ÐÌs`!>'ô£wí>Á(ÙKT§>½¼(cµß>4©Ž7>̨ ¦`>+b…l™>½B±cQ+>¹(üš å4>}Ø7‹¼>RXERí+É>€{ïŸÏ>|Z,Yõ>@ï9ý7Ú>®z——‹æ>ª&wN4>±>n»ÂR}D>¦q˜=…èÜ>jfÛ4Me>/…¯,ÙKResonant 2:12012 WF37DES0308@C°7Ià?^MUÕ?Ҕ†­L?«ãž
1@3qùXU?r–îÈÊ@q2G¡›Ú¿?vn´f·@e³ÖcÝF?&²y¿—@ïL*ÑËh€?á5ÿÁ˜f@;ò0†ª#²?hðãöç±@=ÃúpMò>‡c©¡3m†@6Ù[AÍX?¡ÜqÃåµ>@ (¦$²¨?¡Üqâ®Ð@8Å`°EÐ1@6ÓÔÉíÅA@3ÇòÃù×?ç©­eçd¨¿ï¢¬Íìä?éO—ÖÞ?¹B,r•ð>Mœ =§¼>IFs,¥ûþ=ókê¸OÖ_¾1¾M"¾×-ŒCO=ȝ"ZDa>Eœ¾hì¼=ð£ëDɔ:¾ÝÃw¥Ïƒ½ôÊ;_PÕÅ=Æ	&ke¦ë=¥ Ž|êdW½¿üù$´J½ƒƒuÀh'=<P̀>d5ŠSjD>ïMEh[U=°öւs§:>È(t®‹=°º4Fщ=Š¡ÑÈR­UResonant 3:22016 SQ58DES0309@B-ÄP]Ò?Q.Ä
H?¼­|‹|•¶>û¨ÚÅÁ÷@6³¥
e\4?ä3MÂW @hô>ëàd? Pk-י?@eBÀÏ:?+©ÅjUí@ê#r³9@(êgŒ£U@@$qÖvO?\Ž;Ñ©vw@@º=©d>‡"–1;5@6ðc‰|ë?¤xˆ½:ëB@YíØe¹f?¤xˆÝbq

@5[3ßðœ@;réz×J-@1^™¼[«0¿ø5ƒŒ¶¿â‹Ña0)×?ð	òEãó?­U£Cæ¥>Y¤%Çüð>Oò½­2Þ[¾à®Û'«½ûÉ]âd—A>‡{dÁ'=Ôr†= È>Có)36M—¾¾"zzf3½ÔÚÍO¤òv>
œå')=Âߺ›² Ó=Þ£÷…ü|=ÂcÐ7q<½ÒcÎz+[B½†uZG_kn>-"E‰-ñŽ> NìËçñ½ïûÖΦ>aã."#"½áY2…Í°™=·ü¥©œsResonant 4:32006 QQ180DES0310@E°Šg¸?Vã"]Á?Æb·DÞV~?\3|7@"Á4:Cb?
†bÅ9S@c#w#âŒ?u€Äï¹G@b3_TŸÙ*?BvÀg ­!@⢑æ)À?øäـÂ@AkÔzÜý?q-Ez&@DCÉm8ác>}¯«Rpsþ@6†™†¥E>? ËÁGŠó@»"ÊvÕ´? ËÚC:@:@2°NSV@Aî5)×T"@3`O8?ÿî·Ó'䲿Óá³em,?í
ٔÞxE?Ò6‹…S@>[QÒoY÷>M§'¢pU>÷ã—Íl>Ù»†@Ð>"K<xÍË=ög<
Àa>@ uûò¯>	#
¤>¯ÐӐê>H)"'=é3¦FŸ=Õo;ÆAúÃ=ãáù6gl=àC¨¦au«=·d¿…³\I>3[–œß¥a>#žL" ´1=êSIÀû£ò>yœˆàÈ=ݨ‡Ï}'=®péÙlj.Resonant 5:32013 VQ46DES0311@C¡‡£Þ~ø?"VäNMJ?΅I!³ä?E>¥¹½<Ú@"ñHKß?8Չ|)3@kEÄ1Cuâ?¨ö'žf®R@Q•Æ¸kè	?b}¨¡îÑû@ãFû³Ýt@@1D'Š
ìì@=æƒôþxK?¤;uùÉ¢ã@CƒÙ¢v>>½ŒDãtü@7.îsY ?¯Ð¼o9@]¸z>?¯Ð2sàÔ	@(G é ø5@@ÝAL)Hp@2M†<4ü}@
"rƒÞ»¿Îáñã"?ëÜK{8¨?Þ¬õ£\	>Õ¡«èVo¡>ÆÊ5>Þ¡>Ú_H¯t>³±Óª^œ¸>§Æäbu…>'láêþѐ>¸Ez˜t>wB+cџ>¤ÿ|äõ«>˜5£Ì`âd>s[Í/2}>d´œ†	½>z­Xr8DÂ>og©ÕzÑ>Is[ i£h>—36ïaÛ)>‰ÓÖö›¾}>bó'nÝð>}+;?—>U¦ÍFä|÷>0õ¹,;_€Resonant 3:22013 VR46DES0312@C»+сË?^—9Øñê?ÃGžíÇ?Ü'ˆLš@+šÔyr_~?¦#AÒ%
@l3˜î}AÁ?Œ8`66l@UÛ$rVÖ	?A>ÑHû@äe[ëOÿÀ?ú/€l
Ÿ@@Âm²¥z?v6ãt_å¥@BŒ†>1,…>‹ÿò¼6Á²@6ΛJ3Ó?¯"S2)@_oB¹ú?¯"6ÿ
@: @±`µu@>üwS­n@5V©l‡?ððJ¤ù´¿Úéǹ¿ã?êîfCàë¥?ß|tØ>nPò	B->dŒK€¢Ê3>ù¡æ'>(¸þ¨²^>2HOlÅ>ÑëM%.@>[æXPζÙ>!ƒs)'7>$‡´alï>+66
F›†>KaÅ0i=їwZÇz=òDª«ØŠ>=ðZï–8v=ÈĊüÛ>BjaX +>7²ÉÁá(ç=ádڋ	·#>/{À
+PË=á!hm+Z=½¯|á¦ÚResonant 3:22013 UQ15DES0313@Ebfܶ?`™vêbÓâ?¼ís2·Ft?²>"–‰@;WßúÝéµ?1 Šd™‡=@/Y(ïk?ÀϞ
̛@g¤4.×"‹?û㋧<@Á@R'@F¦.°Sc9@B÷͑‹?\®ÏÕ¼ˆe@G¹2^‡±t>"³6x Ã@6àOBJœø?¤aŒŒå¡J@o•àOÈ?¤aQÒݑ@8gØÑ eQ@F«ánߥg@,J¦ˆ/@n‰DB×D¿Î¢Dçàó+?êO8¥Äz俱Á!j]ìn>š²Cæ
Ø[>€~Šjú>U½/œ¼>o‹Ýµ4Tÿ>Zä<"'»>$ÃJh)">dfî¨	¿Í>:à	C©[>T‰­'Ž1)>A:èL¹dî>Tíç5>é–WªÇ>(PLWRX<>âÛ7Ñ=àNï?;L>nîŽÛu[ã>S;Hw2>(
¤Ç`ÿ>8ªSª•>
ƒÐ¾ßS=俪ZlClassical2013 WG114DES0314@FT°¦ÌÆ?'DOˍ¥?°d•,?TÝ?4lBè"ސ?÷ˆs⌚?<°V @q@PúFj?Þë82üÄ@Q¾ø'8?z%âä;-Œ@éZ'>@^weŸú	â@D©rûvK_?–?Xó†o@DËqŠ,>µ1@>ýF@6ÿX2+}?°Yã'>Ð)@?h*꧈?°Yæþ'^Þ
@0#"1íë¯@DªL‡Kv<@œŠ¡§ ?ßÊ¢N'7Ô¿¯û«üƒƒÂ?íQõ+åj"?Ú${Üò!ú>Óè'i•k>˜µ»]j
ò>d<d'%šV>´ß|L/²>"-Ó2ç>cƒŽF:ƒ>^µwÑ×Éù>))9ÿF]>yb"´éý>I€­ŒI+ >(1
÷l•£=öp¶Í©FH>DÜê_s÷>û{bN:ý=ôjVHúÚ>•kàÆÜû	>e…ÍÏÃ>Ctênõ3H>5Gñi¢1>˜tP=óÚV'ÁÈEClassical2013 VS46DES0315@Yùôh›†?«#C'?ä)ä5é(?1KŽÖœ@46_3.d?+zš?@pÂ÷<?–X%·‡û@QUÐm…R?@ Gœ@浡‹yÿ?þ{Â5¢p@Bƒ´ sƒW?§!"P@E×ZN1µM>Œúå=vÛ@7'7€x"?«Š0n³@îèŠoI¸?«Šsþ³6@ ~þ¦ù¡@BiÓQÛj@8

¬›"¿Ð4=¬ý;q¿Â³µC"ß2?ïl³
:?䟃Àj¢W>€+ãÂ—b>t©ábó¾$WîýzƝ¾`õ's˜O¾PÞø¥JÚz>+š›fe`a>jwú¥2áû¾»zRÍí¾S<Kž@5H¾B÷F‹03>!tå֗Ð=݋݊GÝ> Ÿá&ì®þ>J`˜~7½ÞÙæˆOÌ%>p©Ú4Uy¾>d®d29r¾%°2©áQd>X\Ø:©Þ4¾›dôoÖ=æÏ^‹–ºQDetached
